pyBregMan: A Python library for Bregman Manifolds

A Bregman manifold is a synonym for a dually flat space in information geometry which admits as a canonical divergence a Bregman divergence. Bregman manifolds are induced by smooth strictly convex functions like the cumulant or partition functions of regular exponential families, the negative entropy of mixture families, or the characteristic functions of regular cones just to list a few such convex Bregman generators. We describe the design of pyBregMan, a library which implements generic operations on Bregman manifolds and instantiate several common Bregman manifolds used in information sciences. At the core of the library is the notion of Legendre-Fenchel duality inducing a canonical pair of dual potential functions and dual Bregman divergences. The library also implements the Fisher-Rao manifolds of categorical/multinomial distributions and multivariate normal distributions. To demonstrate the use of the pyBregMan kernel manipulating those Bregman and Fisher-Rao manifolds, the library also provides several core algorithms for various applications in statistics, machine learning, information fusion, and so on.

==> code/bregman/application/application.py <==
from abc import ABC, abstractmethod
from typing import Generic, TypeVar

import numpy as np

from bregman.base import (ETA_COORDS, LAMBDA_COORDS, THETA_COORDS,
                          DisplayPoint, Point)
from bregman.manifold.generator import Generator
from bregman.manifold.manifold import BregmanManifold

MyDisplayPoint = TypeVar("MyDisplayPoint", bound=DisplayPoint)


class ApplicationManifold(BregmanManifold, Generic[MyDisplayPoint], ABC):
    """Abstract manifold type which has a third coordinate system (ordinary)"""

    def __init__(
        self,
        theta_generator: Generator,
        eta_generator: Generator | None,
        display_factory_class: type[MyDisplayPoint],
        dimension: int,
    ) -> None:
        super().__init__(theta_generator, eta_generator, dimension)

        self.display_factory_class = display_factory_class

        self.atlas.add_coords(LAMBDA_COORDS)

        self.atlas.add_transition(
            LAMBDA_COORDS, THETA_COORDS, self._lambda_to_theta
        )
        self.atlas.add_transition(
            THETA_COORDS, LAMBDA_COORDS, self._theta_to_lambda
        )

        if eta_generator is not None:
            self.atlas.add_transition(
                LAMBDA_COORDS, ETA_COORDS, self._lambda_to_eta
            )
            self.atlas.add_transition(
                ETA_COORDS, LAMBDA_COORDS, self._eta_to_lambda
            )

    def convert_to_display(self, point: Point) -> MyDisplayPoint:
        point = self.convert_coord(LAMBDA_COORDS, point)
        dpoint = self.display_factory_class(point)
        return dpoint

    @abstractmethod
    def _lambda_to_theta(self, lamb: np.ndarray) -> np.ndarray:
        pass

    @abstractmethod
    def _lambda_to_eta(self, lamb: np.ndarray) -> np.ndarray:
        pass

    @abstractmethod
    def _theta_to_lambda(self, theta: np.ndarray) -> np.ndarray:
        pass

    @abstractmethod
    def _eta_to_lambda(self, eta: np.ndarray) -> np.ndarray:
        pass


==> code/bregman/application/distribution/distribution.py <==
from abc import ABC, abstractmethod
from typing import Generic, TypeVar

import numpy as np

from bregman.application.application import ApplicationManifold
from bregman.base import DisplayPoint, Point
from bregman.dissimilarity.bregman import BregmanDivergence
from bregman.object.distribution import Distribution


class IncompatiblePointData(Exception):
    pass


class IncompatibleDistribution(Exception):
    pass


MyDistribution = TypeVar("MyDistribution", bound=Distribution)
MyDisplayPoint = TypeVar("MyDisplayPoint", bound=DisplayPoint)


class DistributionManifold(
    ApplicationManifold[MyDisplayPoint],
    Generic[MyDisplayPoint, MyDistribution],
    ABC,
):
    """Manifold which is based on distributions"""

    @abstractmethod
    def point_to_distribution(self, point: MyDisplayPoint) -> MyDistribution:
        pass

    @abstractmethod
    def distribution_to_point(
        self, distribution: MyDistribution
    ) -> MyDisplayPoint:
        pass

    def kl_divergence(self, point_1: Point, point_2: Point) -> np.ndarray:
        return NotImplemented()

    def jensen_shannon_divergence(
        self, point_1: Point, point_2: Point
    ) -> np.ndarray:
        return NotImplemented()


==> code/bregman/application/distribution/exponential_family/categorical/__init__.py <==
from .categorical import *


==> code/bregman/application/distribution/exponential_family/categorical/categorical.py <==
from __future__ import annotations

from typing import TYPE_CHECKING

import numpy as np

from bregman.application.distribution.exponential_family.multinomial import \
    MultinomialManifold

if TYPE_CHECKING:
    from bregman.application.distribution.mixture.discrete_mixture import \
        DiscreteMixture


class NumberOfCategoriesMissMatch(Exception):
    pass


class CategoricalManifold(MultinomialManifold):

    def __init__(
        self, k: int, categories: list[np.ndarray] | None = None
    ) -> None:
        super().__init__(k, n=1)

        if categories is None:
            categories = [v for v in np.eye(k)]
        self.categories = categories

    def set_categories(self, categories: list[np.ndarray]) -> None:
        if len(categories) != self.k:
            raise NumberOfCategoriesMissMatch()

        self.categories = categories

    def to_discrete_mixture_manifold(self) -> DiscreteMixture:

        from bregman.manifold.distribution.mixture.discrete_mixture import \
            DiscreteMixture

        return DiscreteMixture(self.categories)


==> code/bregman/application/distribution/exponential_family/exp_family.py <==
from abc import ABC, abstractmethod
from typing import Generic, TypeVar

import numpy as np

from bregman.application.application import MyDisplayPoint
from bregman.application.distribution.distribution import DistributionManifold
from bregman.base import Point
from bregman.dissimilarity.bregman import BregmanDivergence
from bregman.manifold.generator import Generator
from bregman.object.distribution import Distribution


class ExponentialFamilyDistribution(Distribution, ABC):
    """Currently assuming base measure is unit."""

    theta: np.ndarray  # theta parameters

    @staticmethod
    @abstractmethod
    def t(x: np.ndarray) -> np.ndarray:
        r"""t(x) sufficient statistics function."""
        pass

    @staticmethod
    @abstractmethod
    def k(x: np.ndarray) -> np.ndarray:
        r"""k(x) carrier measure."""
        pass

    @abstractmethod
    def F(self, x: np.ndarray) -> np.ndarray:
        r"""F(x) = \log \int \exp(\theta^\T t(x)) dx normalizer"""
        pass

    def pdf(self, x: np.ndarray) -> np.ndarray:
        inner = np.dot(self.theta, self.t(x))
        return np.exp(inner - self.F(self.theta) + self.k(x))


MyExpFamDistribution = TypeVar(
    "MyExpFamDistribution", bound=ExponentialFamilyDistribution
)


class ExponentialFamilyManifold(
    DistributionManifold[MyDisplayPoint, MyExpFamDistribution],
    Generic[MyDisplayPoint, MyExpFamDistribution],
    ABC,
):
    def __init__(
        self,
        natural_generator: Generator,
        expected_generator: Generator,
        distribution_class: type[MyExpFamDistribution],
        display_factory_class: type[MyDisplayPoint],
        dimension: int,
    ) -> None:
        super().__init__(
            natural_generator,
            expected_generator,
            display_factory_class,
            dimension,
        )

        self.eta_generator = expected_generator  # Fix typing
        self.distribution_class = distribution_class

    def t(self, x: np.ndarray) -> np.ndarray:
        return self.distribution_class.t(x)

    def kl_divergence(self, point_1: Point, point_2: Point) -> np.ndarray:
        breg_div = BregmanDivergence(self)
        return breg_div(point_1, point_2)


==> code/bregman/application/distribution/exponential_family/gaussian/__init__.py <==
from .dissimilarity import *
from .gaussian import *
from .geodesic import *


==> code/bregman/application/distribution/exponential_family/gaussian/dissimilarity.py <==
import numpy as np

from bregman.application.distribution.exponential_family.gaussian.gaussian import \
    GaussianManifold
from bregman.application.distribution.exponential_family.gaussian.geodesic import \
    FisherRaoKobayashiGeodesic
from bregman.base import Point
from bregman.constants import EPS
from bregman.dissimilarity.base import ApproxDissimilarity
from bregman.dissimilarity.bregman import JeffreysBregmanDivergence


# TODO make class... need to fix PSD application package first
def ScaledRiemannianSPDDistance(P: np.ndarray, Q: np.ndarray) -> np.ndarray:
    M = np.linalg.inv(P) @ Q
    evalues, _ = np.linalg.eig(M)

    return np.sqrt(np.sum(np.square(np.log(evalues))) / 2.0)


def IsometricSPDEmbeddingCalvoOller(
    manifold: GaussianManifold, point: Point
) -> np.ndarray:
    dpoint = manifold.convert_to_display(point)
    mu = dpoint.mu
    Sigma = dpoint.Sigma

    d = len(mu)
    tmp = Sigma + np.outer(mu, mu)

    res = np.zeros((d + 1, d + 1))
    res[:d, :d] = tmp
    res[:d, d] = mu
    res[d, :d] = mu
    res[d, d] = 1

    return res


class GaussianFisherRaoDistance(ApproxDissimilarity[GaussianManifold]):

    def __init__(self, manifold: GaussianManifold) -> None:
        super().__init__(manifold)

        self.jeffery_distance = JeffreysBregmanDivergence(manifold)

    def distance(
        self, point_1: Point, point_2: Point, eps: float = EPS
    ) -> np.ndarray:
        return self._go(point_1, point_2, eps)

    def _lower(self, point_1: Point, point_2: Point) -> np.ndarray:
        emb_1 = IsometricSPDEmbeddingCalvoOller(self.manifold, point_1)
        emb_2 = IsometricSPDEmbeddingCalvoOller(self.manifold, point_2)

        return ScaledRiemannianSPDDistance(emb_1, emb_2)

    def _upper(self, point_1: Point, point_2: Point) -> np.ndarray:
        return np.sqrt(self.jeffery_distance(point_1, point_2))

    def _go(self, point_1: Point, point_2: Point, eps) -> np.ndarray:

        lb = self._lower(point_1, point_2)
        ub = self._upper(point_1, point_2)

        if ub / lb < 1 + eps:
            return ub
        else:
            kobayashi_geodesic = FisherRaoKobayashiGeodesic(
                self.manifold,
                point_1,
                point_2,
            )
            mid = kobayashi_geodesic(0.5)

            return self._go(point_1, mid, eps) + self._go(mid, point_2, eps)


==> code/bregman/application/distribution/exponential_family/gaussian/gaussian.py <==
import autograd.numpy as anp
import numpy as np

from bregman.application.distribution.exponential_family.exp_family import (
    ExponentialFamilyDistribution, ExponentialFamilyManifold)
from bregman.base import THETA_COORDS, DisplayPoint, Point, Shape
from bregman.manifold.generator import AutoDiffGenerator


class GaussianPoint(DisplayPoint):

    @property
    def dimension(self) -> int:
        return int(0.5 * (np.sqrt(4 * len(self.data) + 1) - 1))

    @property
    def mu(self) -> np.ndarray:
        return self.data[: self.dimension]

    @property
    def Sigma(self) -> np.ndarray:
        return self.data[self.dimension :].reshape(
            self.dimension, self.dimension
        )

    def display(self) -> str:
        return f"$\\mu$ = {self.mu}; $\\Sigma$ = {self.Sigma}"


class GaussianDistribution(ExponentialFamilyDistribution):

    def __init__(self, theta: np.ndarray, dimension: int) -> None:
        super().__init__()

        self.theta = theta

        self.dimension: Shape = (dimension,)

    @staticmethod
    def t(x: np.ndarray) -> np.ndarray:
        r"""t(x) sufficient statistics function."""
        return np.concatenate([x, -np.outer(x, x).flatten()])

    @staticmethod
    def k(x: np.ndarray) -> np.ndarray:
        r"""k(x) carrier measure."""
        return np.array(0.0)

    def F(self, x: np.ndarray) -> np.ndarray:
        r"""F(x) = \log \int \exp(\theta^\T t(x)) dx normalizer"""
        theta_mu, theta_sigma = _flatten_to_mu_Sigma(self.dimension[0], x)

        return 0.5 * (
            0.5 * theta_mu.T @ np.linalg.inv(theta_sigma) @ theta_mu
            - np.log(np.linalg.det(theta_sigma))
            + self.dimension[0] * np.log(np.pi)
        )


class UnivariateGaussianDistribution(GaussianDistribution):

    def __init__(self, theta: np.ndarray) -> None:
        super().__init__(theta, 1)

    @staticmethod
    def t(x: np.ndarray) -> np.ndarray:
        r"""t(x) sufficient statistics function."""
        return np.concatenate([x, np.outer(x, x).flatten()])

    @staticmethod
    def k(x: np.ndarray) -> np.ndarray:
        r"""k(x) carrier measure."""
        return np.array(0.0)

    def F(self, x: np.ndarray) -> np.ndarray:
        r"""F(x) = \log \int \exp(\theta^\T t(x)) dx normalizer"""

        theta_mu, theta_sigma = x

        return -0.25 * theta_mu * theta_mu / theta_sigma + 0.5 * anp.log(
            -anp.pi / theta_sigma
        )


class GaussianPrimalGenerator(AutoDiffGenerator):

    def __init__(self, dimension: int):
        super().__init__()

        self.dimension = dimension

    def _F(self, x: np.ndarray) -> np.ndarray:

        if self.dimension > 1:

            theta_mu, theta_sigma = _flatten_to_mu_Sigma(self.dimension, x)

            return 0.5 * (
                0.5 * theta_mu.T @ anp.linalg.inv(theta_sigma) @ theta_mu
                - anp.log(anp.linalg.det(theta_sigma))
                + self.dimension * anp.log(anp.pi)
            )
        else:

            theta_mu, theta_sigma = x

            return -0.25 * theta_mu * theta_mu / theta_sigma + 0.5 * anp.log(
                -anp.pi / theta_sigma
            )


class GaussianDualGenerator(AutoDiffGenerator):

    def __init__(self, dimension: int):
        super().__init__()

        self.dimension = dimension

    def _F(self, x: np.ndarray) -> np.ndarray:

        if self.dimension > 1:
            eta_mu, eta_sigma = _flatten_to_mu_Sigma(self.dimension, x)

            return (
                -0.5
                * anp.log(1 + eta_mu.T @ anp.linalg.inv(eta_sigma) @ eta_mu)
                - 0.5 * anp.log(anp.linalg.det(-eta_sigma))
                - 0.5 * self.dimension * (1 + anp.log(2 * np.pi))
            )
        else:
            eta_mu, eta_sigma = x

            return -0.5 * anp.log(anp.abs(eta_mu * eta_mu - eta_sigma))


class GaussianManifold(
    ExponentialFamilyManifold[GaussianPoint, GaussianDistribution]
):

    def __init__(self, input_dimension: int):
        F_gen = GaussianPrimalGenerator(input_dimension)
        G_gen = GaussianDualGenerator(input_dimension)

        self.input_dimension = input_dimension

        if input_dimension == 1:
            dist_class = UnivariateGaussianDistribution
        else:
            dist_class = GaussianDistribution

        super().__init__(
            natural_generator=F_gen,
            expected_generator=G_gen,
            distribution_class=dist_class,
            display_factory_class=GaussianPoint,
            dimension=input_dimension * (input_dimension + 1),
        )

    def point_to_distribution(self, point: Point) -> GaussianDistribution:
        theta = self.convert_coord(THETA_COORDS, point).data

        return GaussianDistribution(theta, self.input_dimension)

    def distribution_to_point(
        self, distribution: GaussianDistribution
    ) -> GaussianPoint:
        opoint = Point(
            coords=THETA_COORDS,
            data=distribution.theta,
        )
        return self.display_factory_class(opoint)

    def _lambda_to_theta(self, lamb: np.ndarray) -> np.ndarray:
        if self.input_dimension > 1:
            mu, Sigma = _flatten_to_mu_Sigma(self.input_dimension, lamb)
            inv_Sigma = np.linalg.inv(Sigma)

            theta_mu = inv_Sigma @ mu
            theta_Sigma = 0.5 * inv_Sigma

            return np.concatenate([theta_mu, theta_Sigma.flatten()])
        else:
            mu, sigma = lamb

            return np.array([mu / sigma, -0.5 / sigma])

    def _lambda_to_eta(self, lamb: np.ndarray) -> np.ndarray:
        if self.input_dimension > 1:
            mu, Sigma = _flatten_to_mu_Sigma(self.input_dimension, lamb)

            eta_mu = mu
            eta_Sigma = -Sigma - np.outer(mu, mu)

            return np.concatenate([eta_mu, eta_Sigma.flatten()])
        else:
            mu, sigma = lamb

            return np.array([mu, mu * mu + sigma])

    def _theta_to_lambda(self, theta: np.ndarray) -> np.ndarray:
        if self.input_dimension > 1:
            theta_mu, theta_Sigma = _flatten_to_mu_Sigma(
                self.input_dimension, theta
            )
            inv_theta_Sigma = np.linalg.inv(theta_Sigma)

            mu = 0.5 * inv_theta_Sigma @ theta_mu
            var = 0.5 * inv_theta_Sigma

            return np.concatenate([mu, var.flatten()])
        else:
            theta_mu, theta_sigma = theta

            return np.array(
                [-0.5 * theta_mu / theta_sigma, -0.5 / theta_sigma]
            )

    def _eta_to_lambda(self, eta: np.ndarray) -> np.ndarray:
        if self.input_dimension > 1:
            eta_mu, eta_Sigma = _flatten_to_mu_Sigma(self.input_dimension, eta)

            mu = eta_mu
            var = -eta_Sigma - np.outer(eta_mu, eta_mu)

            return np.concatenate([mu, var.flatten()])
        else:
            eta_mu, eta_sigma = eta

            return np.array([eta_mu, eta_sigma - eta_mu * eta_mu])


def _flatten_to_mu_Sigma(
    input_dimension: int, vec: np.ndarray
) -> tuple[np.ndarray, np.ndarray]:
    mu = vec[:input_dimension]
    sigma = vec[input_dimension:].reshape(input_dimension, input_dimension)

    return mu, sigma


==> code/bregman/application/distribution/exponential_family/gaussian/geodesic.py <==
import numpy as np
from scipy.linalg import expm, fractional_matrix_power

from bregman.application.distribution.exponential_family.gaussian.gaussian import \
    GaussianManifold
from bregman.base import LAMBDA_COORDS, Point
from bregman.manifold.geodesic import Geodesic


class EriksenIVPGeodesic(Geodesic[GaussianManifold]):

    def __init__(
        self,
        manifold: GaussianManifold,
        dest: Point,
    ) -> None:

        dest_point = manifold.convert_to_display(dest)
        self.dest_mu = dest_point.mu
        self.dest_Sigma = dest_point.Sigma
        self.dim = len(self.dest_mu)

        id_lambda_coords = np.concatenate(
            [np.zeros(self.dim), np.eye(self.dim).flatten()]
        )
        id_point = Point(LAMBDA_COORDS, id_lambda_coords)

        A_matrix = np.zeros((2 * self.dim + 1, 2 * self.dim + 1))
        A_matrix[: self.dim, : self.dim] = -dest_point.Sigma
        A_matrix[self.dim + 1 :, self.dim + 1 :] = dest_point.Sigma
        A_matrix[self.dim, : self.dim] = dest_point.mu
        A_matrix[: self.dim, self.dim] = dest_point.mu
        A_matrix[self.dim, self.dim + 1 :] = -dest_point.mu
        A_matrix[self.dim + 1 :, self.dim] = -dest_point.mu

        self.A_matrix = A_matrix

        super().__init__(
            manifold,
            id_point,
            manifold.convert_coord(LAMBDA_COORDS, dest),
        )

    def path(self, t: float) -> Point:

        Lambda = expm(self.A_matrix * t)

        Delta = Lambda[: self.dim, : self.dim]
        delta = Lambda[self.dim, : self.dim]

        Sigma = np.linalg.inv(Delta)
        mu = Sigma @ delta

        return Point(LAMBDA_COORDS, np.concatenate([mu, Sigma.flatten()]))

    def __call__(self, t: float) -> Point:
        assert 0 <= t <= 1
        return self.path(t)


class FisherRaoKobayashiGeodesic(Geodesic[GaussianManifold]):

    def __init__(
        self,
        manifold: GaussianManifold,
        source: Point,
        dest: Point,
    ) -> None:

        # Setup  up data
        source_point = manifold.convert_to_display(source)
        dest_point = manifold.convert_to_display(dest)

        self.source_mu = source_point.mu
        self.source_Sigma = source_point.Sigma

        self.dest_mu = dest_point.mu
        self.dest_Sigma = dest_point.Sigma

        self.dim = len(self.dest_mu)

        super().__init__(
            manifold,
            manifold.convert_coord(LAMBDA_COORDS, source),
            manifold.convert_coord(LAMBDA_COORDS, dest),
        )

        self.calculate_matrices()

    def calculate_matrices(self):
        self.G0 = self._get_Gi(self.source_mu, self.source_Sigma)
        self.G1 = self._get_Gi(self.dest_mu, self.dest_Sigma)

        self.G0_pos_sqrt = fractional_matrix_power(self.G0, 0.5)
        self.G0_neg_sqrt = fractional_matrix_power(self.G0, -0.5)

        self.Gmix = self.G0_neg_sqrt @ self.G1 @ self.G0_neg_sqrt

    def _get_Gi(self, mu: np.ndarray, Sigma: np.ndarray) -> np.ndarray:

        Di = np.block(
            [
                [
                    np.linalg.inv(Sigma),
                    np.zeros((self.dim, 1)),
                    np.zeros((self.dim, self.dim)),
                ],
                [
                    np.zeros((1, self.dim)),
                    np.ones((1, 1)),
                    np.zeros((1, self.dim)),
                ],
                [
                    np.zeros((self.dim, self.dim)),
                    np.zeros((self.dim, 1)),
                    Sigma,
                ],
            ]
        )
        Mi = np.block(
            [
                [
                    np.eye(self.dim),
                    np.zeros((self.dim, 1)),
                    np.zeros((self.dim, self.dim)),
                ],
                [
                    mu.reshape(1, -1),
                    np.ones((1, 1)),
                    np.zeros((1, self.dim)),
                ],
                [
                    np.zeros((self.dim, self.dim)),
                    -mu.reshape(-1, 1),
                    np.eye(self.dim),
                ],
            ]
        )

        return Mi @ Di @ Mi.T

    def path(self, t: float) -> Point:

        Gt = (
            self.G0_pos_sqrt
            @ fractional_matrix_power(self.Gmix, t)
            @ self.G0_pos_sqrt
        )

        Delta = Gt[: self.dim, : self.dim]
        delta = Gt[self.dim, : self.dim]

        Sigma = np.linalg.pinv(Delta)
        mu = Sigma @ delta

        return Point(LAMBDA_COORDS, np.concatenate([mu, Sigma.flatten()]))


==> code/bregman/application/distribution/exponential_family/multinomial/__init__.py <==
from .dissimilarity import *
from .geodesic import *
from .multinomial import *


==> code/bregman/application/distribution/exponential_family/multinomial/dissimilarity.py <==
import numpy as np

from bregman.base import LAMBDA_COORDS, Point
from bregman.dissimilarity.base import Dissimilarity

from .multinomial import MultinomialManifold


class FisherRaoMultinomialDistance(Dissimilarity[MultinomialManifold]):

    def __init__(self, manifold: MultinomialManifold) -> None:
        super().__init__(manifold)

    def distance(self, point_1: Point, point_2: Point) -> np.ndarray:

        probs_1 = self.manifold.convert_coord(LAMBDA_COORDS, point_1).data
        probs_2 = self.manifold.convert_coord(LAMBDA_COORDS, point_2).data

        return (
            2
            * np.sqrt(self.manifold.k)
            * np.arccos(np.sum(np.sqrt(probs_1 * probs_2)))
        )


==> code/bregman/application/distribution/exponential_family/multinomial/geodesic.py <==
import numpy as np

from bregman.base import LAMBDA_COORDS, Point
from bregman.manifold.geodesic import Geodesic

from .dissimilarity import FisherRaoMultinomialDistance
from .multinomial import MultinomialManifold


class FisherRaoMultinomialGeodesic(Geodesic[MultinomialManifold]):

    def __init__(
        self, manifold: MultinomialManifold, source: Point, dest: Point
    ) -> None:
        super().__init__(manifold, source, dest)

        dist = FisherRaoMultinomialDistance(self.manifold)

        probs_src = self.manifold.convert_coord(LAMBDA_COORDS, source).data
        probs_dest = self.manifold.convert_coord(LAMBDA_COORDS, dest).data

        self.src_dest_dist = dist(source, dest)

        self.f = (
            np.sqrt(probs_dest)
            - np.sqrt(probs_src) * np.cos(0.5 * self.src_dest_dist)
        ) / np.sin(0.5 * self.src_dest_dist)

    def path(self, t: float) -> Point:

        probs_src = self.manifold.convert_coord(
            LAMBDA_COORDS, self.source
        ).data

        theta = t * self.src_dest_dist

        spherical_p = np.sqrt(probs_src) * np.cos(
            0.5 * theta
        ) + self.f * np.sin(0.5 * theta)
        prob_p = np.square(spherical_p)

        return Point(LAMBDA_COORDS, prob_p)


==> code/bregman/application/distribution/exponential_family/multinomial/multinomial.py <==
import math

import autograd.numpy as anp
import numpy as np

from bregman.application.distribution.exponential_family.exp_family import (
    ExponentialFamilyDistribution, ExponentialFamilyManifold)
from bregman.base import LAMBDA_COORDS, THETA_COORDS, DisplayPoint, Point
from bregman.manifold.generator import AutoDiffGenerator


class MultinomialPoint(DisplayPoint):

    def display(self) -> str:
        return f"Probs: {str(self.data)}"


class MultinomialDistribution(ExponentialFamilyDistribution):

    def __init__(self, theta: np.ndarray, n: int) -> None:
        self.theta = theta
        self.n = n

    @staticmethod
    def t(x: np.ndarray) -> np.ndarray:
        return x

    @staticmethod
    def k(x: np.ndarray) -> np.ndarray:
        return -np.sum([np.log(math.factorial(i)) for i in x])

    def F(self, x: np.ndarray) -> np.ndarray:
        agg = sum(np.exp(i) for i in x)
        return self.n * np.log(1 + agg) - np.log(math.factorial(self.n))


class MultinomialPrimalGenerator(AutoDiffGenerator):

    def __init__(self, n: int, k: int):
        super().__init__()

        self.n = n
        self.k = k

        self.dimension = k - 1

    def _F(self, x: np.ndarray) -> np.ndarray:
        agg = anp.exp(x).sum()
        return self.n * anp.log(1 + agg) - anp.log(
            float(math.factorial(self.n))
        )


class MultinomialDualGenerator(AutoDiffGenerator):

    def __init__(self, n: int, k: int):
        super().__init__()

        self.n = n
        self.k = k

        self.dimension = k - 1

    def _F(self, x: np.ndarray) -> np.ndarray:
        ent = anp.sum(x * anp.log(x))
        other = self.n - anp.sum(x)
        return ent + other * anp.log(other)


class MultinomialManifold(
    ExponentialFamilyManifold[MultinomialPoint, MultinomialDistribution]
):

    def __init__(self, k: int, n: int) -> None:
        """
        k number of outcomes
        n number of total draws
        """

        self.k = k
        self.n = n

        F_gen = MultinomialPrimalGenerator(n, k)
        G_gen = MultinomialDualGenerator(n, k)

        super().__init__(
            natural_generator=F_gen,
            expected_generator=G_gen,
            distribution_class=MultinomialDistribution,
            display_factory_class=MultinomialPoint,
            dimension=k - 1,
        )

    def point_to_distribution(self, point: Point) -> MultinomialDistribution:
        theta = self.convert_coord(THETA_COORDS, point).data

        return MultinomialDistribution(theta, self.n)

    def distribution_to_point(
        self, distribution: MultinomialDistribution
    ) -> MultinomialPoint:
        return self.convert_to_display(
            Point(
                coords=LAMBDA_COORDS,
                data=distribution.theta,
            )
        )

    def _lambda_to_theta(self, lamb: np.ndarray) -> np.ndarray:
        return np.log(lamb[:-1] / lamb[-1])

    def _lambda_to_eta(self, lamb: np.ndarray) -> np.ndarray:
        return self.n * lamb[:-1]

    def _theta_to_lambda(self, theta: np.ndarray) -> np.ndarray:
        norm = 1 + np.exp(theta).sum()

        lamb = np.zeros(self.k)
        lamb[:-1] = np.exp(theta) / norm
        lamb[-1] = 1 / norm
        return lamb

    def _eta_to_lambda(self, eta: np.ndarray) -> np.ndarray:
        lamb = np.zeros(self.k)
        lamb[:-1] = eta / self.n
        lamb[-1] = (self.n - eta.sum()) / self.n
        return lamb


==> code/bregman/application/distribution/mixture/discrete_mixture/__init__.py <==
from .discrete_mixture import *


==> code/bregman/application/distribution/mixture/discrete_mixture/discrete_mixture.py <==
from __future__ import annotations

from typing import TYPE_CHECKING

import numpy as np

from bregman.application.distribution.mixture.mixture import MixtureManifold
from bregman.base import Shape
from bregman.object.distribution import Distribution

if TYPE_CHECKING:
    from bregman.application.distribution.exponential_family.categorical import \
        CategoricalManifold


class DeltaDistribution(Distribution):

    def __init__(self, x: np.ndarray) -> None:
        super().__init__()

        self.dimension: Shape = (1,)
        self.x = x

    def pdf(self, x: np.ndarray) -> np.ndarray:
        return (x == self.x).astype(float)


class DiscreteMixture(MixtureManifold[DeltaDistribution]):

    def __init__(self, xs: list[np.ndarray]) -> None:
        distributions = [DeltaDistribution(x) for x in xs]

        super().__init__(distributions)

    def to_categorical_manifold(self) -> CategoricalManifold:
        from bregman.manifold.distribution.exponential_family.categorical import \
            CategoricalManifold

        return CategoricalManifold(
            len(self.distributions), [d.x for d in self.distributions]
        )


==> code/bregman/application/distribution/mixture/ef_mixture/__init__.py <==
from .ef_mixture import *


==> code/bregman/application/distribution/mixture/ef_mixture/ef_mixture.py <==
from typing import Generic, Sequence, TypeVar

from bregman.application.distribution.exponential_family.exp_family import (
    ExponentialFamilyDistribution, ExponentialFamilyManifold)
from bregman.application.distribution.mixture.mixture import (
    MixtureDistribution, MixtureManifold)
from bregman.base import LAMBDA_COORDS, DisplayPoint, Point

EFDistribution = TypeVar("EFDistribution", bound=ExponentialFamilyDistribution)
EFDisplay = TypeVar("EFDisplay", bound=DisplayPoint)
EFManifold = TypeVar("EFManifold", bound=ExponentialFamilyManifold)


class EFMixtureManifold(
    MixtureManifold,
    Generic[EFDisplay, EFDistribution],
):

    def __init__(
        self,
        distributions: Sequence[EFDistribution],
        ef_manifold: ExponentialFamilyManifold[EFDisplay, EFDistribution],
    ) -> None:
        super().__init__(distributions)

        self.ef_manifold = ef_manifold

    def weight_distributions_to_distribution(
        self, w_point: Point, d_points: list[Point]
    ) -> MixtureDistribution:
        assert len(w_point.data) == self.dimension + 1
        assert len(d_points) == self.dimension + 1

        weights = self.convert_coord(LAMBDA_COORDS, w_point).data
        distributions = [
            self.ef_manifold.point_to_distribution(
                self.ef_manifold.convert_to_display(p)
            )
            for p in d_points
        ]

        return MixtureDistribution(weights, distributions)


==> code/bregman/application/distribution/mixture/mixture.py <==
from abc import ABC
from typing import Generic, Sequence, TypeVar

import numpy as np

from bregman.application.application import LAMBDA_COORDS
from bregman.application.distribution.distribution import DistributionManifold
from bregman.application.distribution.exponential_family.multinomial import (
    MultinomialDualGenerator, MultinomialPrimalGenerator)
from bregman.base import DisplayPoint, Point
from bregman.dissimilarity.bregman import (BregmanDivergence,
                                           SkewBurbeaRaoDivergence)
from bregman.object.distribution import Distribution


class MixingDimensionMissMatch(Exception):
    pass


class MixturePoint(DisplayPoint):

    def display(self) -> str:
        return str(self.data)


MixedDistribution = TypeVar("MixedDistribution", bound=Distribution)


class MixtureDistribution(Distribution, Generic[MixedDistribution]):

    def __init__(
        self,
        weights: np.ndarray,
        distributions: Sequence[MixedDistribution],
    ) -> None:
        super().__init__()

        if len(weights) != len(distributions) - 1:
            raise MixingDimensionMissMatch

        self.weights = weights
        self.distributions = distributions

    def pdf(self, x: np.ndarray) -> np.ndarray:
        all_w = np.zeros(len(self.distributions))
        all_w[:-1] = self.weights
        all_w[-1] = 1 - np.sum(self.weights)

        return np.sum(
            [w * float(p.pdf(x)) for w, p in zip(all_w, self.distributions)]
        )


class MixtureManifold(
    DistributionManifold[MixturePoint, MixtureDistribution[MixedDistribution]],
    Generic[MixedDistribution],
    ABC,
):

    def __init__(
        self,
        distributions: Sequence[MixedDistribution],
    ) -> None:
        dimension = len(distributions) - 1

        super().__init__(
            MultinomialDualGenerator(1, len(distributions)),
            MultinomialPrimalGenerator(1, len(distributions)),
            MixturePoint,
            dimension,
        )

        self.distributions = distributions

    def set_distributions(
        self, distributions: Sequence[MixedDistribution]
    ) -> None:
        assert len(distributions) == len(self.distributions)
        self.distributions = distributions

    def point_to_distribution(self, point: Point) -> MixtureDistribution:
        weights = self.convert_coord(LAMBDA_COORDS, point).data

        return MixtureDistribution(weights, self.distributions)

    def distribution_to_point(
        self, distribution: MixtureDistribution
    ) -> MixturePoint:
        return self.convert_to_display(
            Point(
                coords=LAMBDA_COORDS,
                data=distribution.weights,
            )
        )

    def kl_divergence(self, point_1: Point, point_2: Point) -> np.ndarray:
        breg_div = BregmanDivergence(self)
        return breg_div(point_1, point_2)

    def jensen_shannon_divergence(
        self, point_1: Point, point_2: Point
    ) -> np.ndarray:
        br_div = SkewBurbeaRaoDivergence(self, alpha=0.5)
        return br_div(point_1, point_2)

    def _lambda_to_theta(self, lamb: np.ndarray) -> np.ndarray:
        return lamb

    def _lambda_to_eta(self, lamb: np.ndarray) -> np.ndarray:
        return self._theta_to_eta(lamb)

    def _theta_to_lambda(self, theta: np.ndarray) -> np.ndarray:
        return theta

    def _eta_to_lambda(self, eta: np.ndarray) -> np.ndarray:
        return self._eta_to_theta(eta)


==> code/bregman/application/psd/__init__.py <==
from .psd import *


==> code/bregman/application/psd/psd.py <==
import autograd.numpy as anp
import numpy as np

from bregman.application.application import ApplicationManifold
from bregman.base import DisplayPoint
from bregman.manifold.generator import AutoDiffGenerator


class NotPSDMatrix(Exception):
    pass


class PSDPoint(DisplayPoint):

    @property
    def dimension(self) -> int:
        return int(0.5 * (np.sqrt(8 * len(self.data) + 1) - 1))

    @property
    def m(self) -> np.ndarray:
        return psd_data_to_matrices(self.data, self.dimension)

    def display(self) -> str:
        return str(self.m)


class PSDPrimalGenerator(AutoDiffGenerator):

    def __init__(self, dimension: int):
        super().__init__()

        self.dimension = dimension

        triu_indices = np.triu_indices(self.dimension)
        selector = np.arange(self.dimension * self.dimension).reshape(
            self.dimension, self.dimension
        )[triu_indices]

        self.selector = selector

    def _pre_autodiff(self, x: np.ndarray) -> np.ndarray:
        return psd_data_to_matrices(x, self.dimension).flatten()

    def _post_grad(self, x: np.ndarray) -> np.ndarray:
        return x[self.selector]

    def _post_hess(self, x: np.ndarray) -> np.ndarray:
        return x[np.ix_(self.selector, self.selector)]

    def _F(self, x: np.ndarray) -> np.ndarray:
        m = x.reshape(self.dimension, self.dimension)
        return -anp.log(anp.linalg.det(m))


class PSDDualGenerator(AutoDiffGenerator):

    def __init__(self, dimension: int):
        super().__init__()

        self.dimension = dimension

        triu_indices = np.triu_indices(self.dimension)
        selector = np.arange(self.dimension * self.dimension).reshape(
            self.dimension, self.dimension
        )[triu_indices]

        self.selector = selector

    def _pre_autodiff(self, x: np.ndarray) -> np.ndarray:
        return psd_data_to_matrices(x, self.dimension).flatten()

    def _post_grad(self, x: np.ndarray) -> np.ndarray:
        return x[self.selector]

    def _post_hess(self, x: np.ndarray) -> np.ndarray:
        return x[np.ix_(self.selector, self.selector)]

    def _F(self, x: np.ndarray) -> np.ndarray:
        m = x.reshape(self.dimension, self.dimension)
        return anp.log(anp.linalg.det(anp.linalg.inv(m))) - self.dimension


class PSDManifold(ApplicationManifold[PSDPoint]):

    def __init__(self, n_dimension: int):
        F_gen = PSDPrimalGenerator(n_dimension)
        G_gen = PSDDualGenerator(n_dimension)

        super().__init__(
            theta_generator=F_gen,
            eta_generator=G_gen,
            display_factory_class=PSDPoint,
            dimension=int(n_dimension * (n_dimension + 1) / 2),
        )

        self.eta_generator = G_gen  # Fix typing

    def _lambda_to_theta(self, lamb: np.ndarray) -> np.ndarray:
        return lamb

    def _lambda_to_eta(self, lamb: np.ndarray) -> np.ndarray:
        return self._theta_to_eta(lamb)

    def _theta_to_lambda(self, theta: np.ndarray) -> np.ndarray:
        return theta

    def _eta_to_lambda(self, eta: np.ndarray) -> np.ndarray:
        return self._eta_to_theta(eta)


def psd_data_from_matrices(m: np.ndarray, dimension: int) -> np.ndarray:
    return m[np.triu_indices(dimension)]


def psd_data_to_matrices(d: np.ndarray, dimension: int) -> np.ndarray:
    m = np.empty((dimension, dimension))
    m[np.triu_indices(dimension)] = d
    m[np.tril_indices(dimension)] = d

    return m


==> code/bregman/ball/base.py <==
from abc import ABC, abstractmethod

from bregman.base import CoordObject, Curve, Point
from bregman.manifold.manifold import BregmanManifold


class Ball(CoordObject, ABC):

    def __init__(
        self, manifold: BregmanManifold, center: Point, radius: float, coords
    ) -> None:
        super().__init__(coords)

        self.center = center
        self.radius = radius

        self.manifold = manifold

    @abstractmethod
    def is_in(self, other: Point) -> bool:
        pass

    def parametrized_curve(self) -> Curve:
        return NotImplemented()


==> code/bregman/ball/bregman.py <==
from bregman.ball.base import Ball
from bregman.base import DualCoords, Point
from bregman.dissimilarity.bregman import BregmanDivergence
from bregman.manifold.manifold import BregmanManifold


class BregmanBall(Ball):

    def __init__(
        self,
        manifold: BregmanManifold,
        center: Point,
        radius: float,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold, center, radius, dcoords.value)

        self.bregman_divergence = BregmanDivergence(manifold, dcoords=dcoords)

    def is_in(self, other: Point) -> bool:
        return self.bregman_divergence(self.center, other).item() < self.radius


def bregman_badoiu_clarkson(
    manifold: BregmanManifold,
    points: list[Point],
    T: int,
    dcoords: DualCoords = DualCoords.THETA,
) -> BregmanBall:
    divergence = manifold.bregman_generator(dcoords).bergman_divergence
    primal_gen = manifold.bregman_generator(dcoords)
    dual_gen = manifold.bregman_generator(dcoords.dual())

    datas = [p.data for p in points]

    c = datas[0]
    d = 0
    for t in range(1, T):
        dist_pairs = [(p, divergence(c, p).item()) for p in datas]
        s, d = min(dist_pairs, key=lambda pair: pair[1])
        c = dual_gen(t / (t + 1) * primal_gen(c) + 1 / (t + 1) * primal_gen(s))

    center = Point(coords=dcoords.value, data=c)
    return BregmanBall(manifold, center, d, dcoords)


==> code/bregman/ball/parameterized.py <==
import numpy as np
from scipy.special import lambertw

from bregman.base import THETA_COORDS, Curve, Point


class KL2DBregmanBallCurve(Curve):

    def __init__(self, center: Point, radius: float) -> None:
        assert len(center.data) == 2

        super().__init__()

        self.center = center
        self.radius = radius

    def path(self, t: float) -> Point:
        """Path from top right quadrant counter-clockwise"""
        cx, cy = self.center.data

        if t < 0.25:
            # Top right
            u = (1 - t / 0.25) * self.radius
            x = -cx * np.real(lambertw(-np.exp(-u / cx - 1), k=-1))
            y = -cy * np.real(
                lambertw(-np.exp(-(self.radius - u) / cy - 1), k=-1)
            )
        elif t < 0.5:
            # Top Left
            u = (t - 0.25) / 0.25 * self.radius
            x = -cx * np.real(lambertw(-np.exp(-u / cx - 1), k=0))
            y = -cy * np.real(
                lambertw(-np.exp(-(self.radius - u) / cy - 1), k=-1)
            )
        elif t < 0.75:
            # Bot Left
            u = (1 - (t - 0.5) / 0.25) * self.radius
            x = -cx * np.real(lambertw(-np.exp(-u / cx - 1), k=0))
            y = -cy * np.real(
                lambertw(-np.exp(-(self.radius - u) / cy - 1), k=0)
            )
        else:
            # Bot Right
            u = (t - 0.75) / 0.25 * self.radius
            x = -cx * np.real(lambertw(-np.exp(-u / cx - 1), k=-1))
            y = -cy * np.real(
                lambertw(-np.exp(-(self.radius - u) / cy - 1), k=0)
            )

        return Point(data=np.array([x, y]), coords=THETA_COORDS)


==> code/bregman/barycenter/base.py <==
from abc import ABC, abstractmethod
from typing import Generic, TypeVar

from bregman.base import Point
from bregman.constants import EPS
from bregman.manifold.manifold import BregmanManifold

TBregmanManifold = TypeVar("TBregmanManifold", bound=BregmanManifold)


class Barycenter(Generic[TBregmanManifold], ABC):

    def __init__(self, manifold: TBregmanManifold) -> None:
        super().__init__()
        self.manifold = manifold

    @abstractmethod
    def barycenter(self, points: list[Point], weights: list[float]) -> Point:
        pass

    def __call__(
        self, points: list[Point], weights: list[float] | None = None
    ) -> Point:
        if weights is None:
            weights = [1.0] * len(points)

        assert len(points) == len(weights)

        return self.barycenter(points, weights)


class ApproxBarycenter(
    Barycenter[TBregmanManifold], Generic[TBregmanManifold]
):

    def __init__(self, manifold: TBregmanManifold) -> None:
        super().__init__(manifold)

    @abstractmethod
    def barycenter(
        self, points: list[Point], weights: list[float], eps: float = EPS
    ) -> Point:
        pass

    def __call__(
        self,
        points: list[Point],
        weights: list[float] | None = None,
        eps: float = EPS,
    ) -> Point:
        if weights is None:
            weights = [1.0] * len(points)

        assert len(points) == len(weights)

        return self.barycenter(points, weights, eps=eps)


==> code/bregman/barycenter/bregman.py <==
import numpy as np

from bregman.barycenter.base import ApproxBarycenter, Barycenter
from bregman.base import DualCoords, Point
from bregman.constants import EPS
from bregman.manifold.manifold import BregmanManifold


class DualBarycenter(Barycenter[BregmanManifold]):

    def __init__(
        self, manifold: BregmanManifold, dcoords: DualCoords = DualCoords.THETA
    ) -> None:
        super().__init__(manifold)

        self.coord = dcoords


class DualApproxBarycenter(ApproxBarycenter[BregmanManifold]):

    def __init__(
        self,
        manifold: BregmanManifold,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold)

        self.coord = dcoords


class BregmanBarycenter(DualBarycenter):

    def barycenter(self, points: list[Point], weights: list[float]) -> Point:

        nweights = [w / sum(weights) for w in weights]

        coords_data = [
            self.manifold.convert_coord(self.coord.value, p).data
            for p in points
        ]
        coord_avg = np.sum(
            np.stack([w * t for w, t in zip(nweights, coords_data)]), axis=0
        )
        return Point(self.coord.value, coord_avg)


class SkewBurbeaRaoBarycenter(DualApproxBarycenter):

    def __init__(
        self,
        manifold: BregmanManifold,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold, dcoords)

    def barycenter(
        self,
        points: list[Point],
        weights: list[float],
        eps: float = EPS,
        alphas: list[float] | None = None,
    ) -> Point:
        """
        Use CCCP to calculate barycenter: https://arxiv.org/pdf/1004.5049
        """

        coord_type = self.coord.value
        primal_gen = self.manifold.bregman_generator(self.coord)
        dual_gen = self.manifold.bregman_generator(self.coord.dual())

        if alphas is None:
            alphas = [0.5] * len(weights)

        assert len(points) == len(alphas) == len(weights)

        nweights = [w / sum(weights) for w in weights]

        alpha_mid = sum(w * a for w, a in zip(nweights, alphas))
        points_data = [
            self.manifold.convert_coord(coord_type, p).data for p in points
        ]

        def get_energy(c: np.ndarray) -> float:
            weighted_term = sum(
                w * primal_gen(a * c + (1 - a) * t)
                for w, a, t in zip(nweights, alphas, points_data)
            )
            return float(alpha_mid * primal_gen(c) - weighted_term)

        diff = float("inf")
        barycenter = np.sum(
            np.stack([w * t for w, t in zip(nweights, points_data)]), axis=0
        )
        cur_energy = get_energy(barycenter)
        while diff > eps:
            aw_grads = np.stack(
                [
                    a * w * primal_gen.grad(a * barycenter + (1 - a) * t)
                    for w, a, t in zip(nweights, alphas, points_data)
                ]
            )
            avg_grad = np.sum(aw_grads, axis=0) / alpha_mid

            # Update
            barycenter = dual_gen.grad(avg_grad)

            new_energy = get_energy(barycenter)
            diff = abs(new_energy - cur_energy)
            cur_energy = new_energy

        # Convert to point
        barycenter_point = Point(coord_type, barycenter)
        return barycenter_point

    def __call__(
        self,
        points: list[Point],
        weights: list[float] | None = None,
        eps: float = EPS,
        alphas: list[float] | None = None,
    ) -> Point:
        if weights is None:
            weights = [1.0] * len(points)

        return self.barycenter(points, weights, eps=eps, alphas=alphas)


==> code/bregman/base.py <==
from abc import ABC, abstractmethod
from dataclasses import dataclass
from enum import Enum
from typing import Callable

import numpy as np

CoordChange = Callable[[np.ndarray], np.ndarray]

Shape = tuple[int, ...]


@dataclass(frozen=True)
class Coords:
    coords_name: str


class BregmanObject:
    pass


@dataclass
class CoordObject(BregmanObject):
    coords: Coords


@dataclass(unsafe_hash=True)
class Point(CoordObject):
    data: np.ndarray


class Curve(BregmanObject, ABC):

    @abstractmethod
    def path(self, t: float) -> Point:
        pass

    def __call__(self, t: float) -> Point:
        assert 0 <= t <= 1
        return self.path(t)


class DisplayPoint(ABC, Point):

    def __init__(self, point: Point) -> None:
        super().__init__(coords=point.coords, data=point.data)

    @abstractmethod
    def display(self) -> str:
        pass

    def __repr__(self) -> str:
        return self.display()


THETA_COORDS = Coords("theta")
ETA_COORDS = Coords("eta")
LAMBDA_COORDS = Coords("lambda")


class DualCoords(Enum):
    THETA = THETA_COORDS
    ETA = ETA_COORDS

    def dual(self):
        match self:
            case self.THETA:
                dual_coord = self.ETA
            case self.ETA:
                dual_coord = self.THETA

        return dual_coord


==> code/bregman/constants.py <==
EPS = 1e-5


==> code/bregman/dissimilarity/base.py <==
from abc import ABC, abstractmethod
from typing import Generic, TypeVar

import numpy as np

from bregman.base import Point
from bregman.constants import EPS
from bregman.manifold.manifold import BregmanManifold

TBregmanManifold = TypeVar("TBregmanManifold", bound=BregmanManifold)


class Dissimilarity(Generic[TBregmanManifold], ABC):

    def __init__(self, manifold: TBregmanManifold) -> None:
        super().__init__()
        self.manifold = manifold

    @abstractmethod
    def distance(self, point_1: Point, point_2: Point) -> np.ndarray:
        pass

    def __call__(self, point_1: Point, point_2: Point) -> np.ndarray:
        return self.distance(point_1, point_2)


class ApproxDissimilarity(
    Dissimilarity[TBregmanManifold], Generic[TBregmanManifold]
):

    def __init__(self, manifold: TBregmanManifold) -> None:
        super().__init__(manifold)

    @abstractmethod
    def distance(
        self, point_1: Point, point_2: Point, eps: float = EPS
    ) -> np.ndarray:
        pass

    def __call__(
        self, point_1: Point, point_2: Point, eps: float = EPS
    ) -> np.ndarray:
        return self.distance(point_1, point_2, eps=eps)


==> code/bregman/dissimilarity/bregman.py <==
import numpy as np

from bregman.base import DualCoords, Point
from bregman.constants import EPS
from bregman.dissimilarity.base import ApproxDissimilarity, Dissimilarity
from bregman.manifold.geodesic import BregmanGeodesic
from bregman.manifold.manifold import BregmanManifold


class DualDissimilarity(Dissimilarity[BregmanManifold]):
    def __init__(
        self, manifold: BregmanManifold, dcoords: DualCoords = DualCoords.THETA
    ) -> None:
        super().__init__(manifold)

        self.coord = dcoords


class DualApproxDissimilarity(ApproxDissimilarity[BregmanManifold]):
    def __init__(
        self,
        manifold: BregmanManifold,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold)

        self.coord = dcoords


class BregmanDivergence(DualDissimilarity):

    def __init__(
        self, manifold: BregmanManifold, dcoords: DualCoords = DualCoords.THETA
    ) -> None:
        super().__init__(manifold, dcoords)

    def distance(self, point_1: Point, point_2: Point) -> np.ndarray:

        gen = self.manifold.bregman_generator(self.coord)

        coord_1 = self.manifold.convert_coord(self.coord.value, point_1)
        coord_2 = self.manifold.convert_coord(self.coord.value, point_2)

        return gen.bergman_divergence(coord_1.data, coord_2.data)


class JeffreysBregmanDivergence(Dissimilarity[BregmanManifold]):

    def __init__(self, manifold: BregmanManifold) -> None:
        super().__init__(manifold)

        self.theta_divergence = BregmanDivergence(
            manifold, dcoords=DualCoords.THETA
        )
        self.eta_divergence = BregmanDivergence(
            manifold, dcoords=DualCoords.ETA
        )

    def distance(self, point_1: Point, point_2: Point) -> np.ndarray:
        return self.theta_divergence(point_1, point_2) + self.eta_divergence(
            point_1, point_2
        )


class SkewJensenBregmanDivergence(DualDissimilarity):

    def __init__(
        self,
        manifold: BregmanManifold,
        alpha_skews: list[float],
        weight_skews: list[float],
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold, dcoords)

        assert len(alpha_skews) == len(weight_skews)

        self.alpha_skews = alpha_skews
        self.weight_skews = weight_skews

        self.alpha_mid = sum(w * a for w, a in zip(weight_skews, alpha_skews))

    def distance(self, point_1: Point, point_2: Point) -> np.ndarray:

        coord_1 = self.manifold.convert_coord(self.coord.value, point_1)
        coord_2 = self.manifold.convert_coord(self.coord.value, point_2)

        breg = BregmanDivergence(self.manifold, self.coord)

        alpha_mixes = [
            Point(self.coord.value, (1 - a) * coord_1.data + a * coord_2.data)
            for a in self.alpha_skews
        ]
        alpha_mid = Point(
            self.coord.value,
            (1 - self.alpha_mid) * coord_1.data
            + self.alpha_mid * coord_2.data,
        )

        breg_terms = np.stack(
            [
                w * breg(mix, alpha_mid)
                for w, mix in zip(self.weight_skews, alpha_mixes)
            ]
        )

        return np.sum(breg_terms, axis=0)


class SkewBurbeaRaoDivergence(DualDissimilarity):

    def __init__(
        self,
        manifold: BregmanManifold,
        alpha: float,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold, dcoords)

        self.alpha = alpha

    def distance(self, point_1: Point, point_2: Point) -> np.ndarray:
        """Note the ordering of interpolation. Different from the typical alphas."""

        coord_1 = self.manifold.convert_coord(self.coord.value, point_1)
        coord_2 = self.manifold.convert_coord(self.coord.value, point_2)

        gen = self.manifold.bregman_generator(self.coord)

        const = 1 / (self.alpha * (1 - self.alpha))
        mix = self.alpha * coord_1.data + (1 - self.alpha) * coord_2.data

        return const * (
            self.alpha * gen(coord_1.data)
            + (1 - self.alpha) * gen(coord_2.data)
            - gen(mix)
        )


class BhattacharyyaDistance(DualDissimilarity):

    def __init__(
        self,
        manifold: BregmanManifold,
        alpha: float,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold, dcoords)

        self.alpha = alpha

    def distance(
        self,
        point_1: Point,
        point_2: Point,
    ) -> np.ndarray:

        coords_1 = self.manifold.convert_coord(self.coord.value, point_1)
        coords_2 = self.manifold.convert_coord(self.coord.value, point_2)

        geodesic = BregmanGeodesic(
            self.manifold, coords_1, coords_2, dcoords=self.coord
        )
        coords_alpha = geodesic(self.alpha)

        gen = self.manifold.bregman_generator(self.coord)

        F_1 = gen(coords_1.data)
        F_2 = gen(coords_2.data)
        F_alpha = gen(coords_alpha.data)

        # Notice thta the linear interpolation is opposite
        return (1 - self.alpha) * F_1 + self.alpha * F_2 - F_alpha


class ChernoffInformation(DualApproxDissimilarity):

    def __init__(
        self,
        manifold: BregmanManifold,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold, dcoords)

    def chernoff_point(
        self,
        point_1: Point,
        point_2: Point,
        eps: float = EPS,
    ) -> float:
        coords_1 = self.manifold.convert_coord(self.coord.value, point_1)
        coords_2 = self.manifold.convert_coord(self.coord.value, point_2)

        geodesic = BregmanGeodesic(
            self.manifold, coords_1, coords_2, dcoords=self.coord
        )
        divergence = BregmanDivergence(self.manifold, dcoords=self.coord)

        alpha_min, alpha_mid, alpha_max = 0.0, 0.5, 1.0
        while abs(alpha_max - alpha_min) > eps:
            alpha_mid = 0.5 * (alpha_min + alpha_max)

            coords_alpha = geodesic(alpha_mid)

            bd_1 = divergence(coords_1, coords_alpha)
            bd_2 = divergence(coords_2, coords_alpha)
            if bd_1 < bd_2:
                alpha_min = alpha_mid
            else:
                alpha_max = alpha_mid

        return 1 - 0.5 * (alpha_min + alpha_max)

    def distance(
        self, point_1: Point, point_2: Point, eps: float = EPS
    ) -> np.ndarray:
        alpha_star = self.chernoff_point(point_1, point_2, eps=eps)
        bhattacharyya_distance = BhattacharyyaDistance(
            self.manifold, 1 - alpha_star, self.coord
        )

        return bhattacharyya_distance(point_1, point_2)


==> code/bregman/manifold/bisector.py <==
from abc import ABC, abstractmethod

import numpy as np

from bregman.base import CoordObject, Coords, DualCoords, Point
from bregman.manifold.manifold import BregmanManifold


class Bisector(CoordObject, ABC):

    def __init__(
        self,
        manifold: BregmanManifold,
        source: Point,
        dest: Point,
        coords: Coords,
    ):
        super().__init__(coords)

        self.manifold = manifold

        self.source = source
        self.dest = dest

    @abstractmethod
    def bisect_proj_point(self) -> Point:
        pass

    @abstractmethod
    def shift(self) -> float:
        pass


class BregmanBisector(Bisector):

    def __init__(
        self,
        manifold: BregmanManifold,
        source: Point,
        dest: Point,
        dcoords: DualCoords = DualCoords.THETA,
    ):
        super().__init__(manifold, source, dest, dcoords.value)

        self.coord = dcoords

    def bisect_proj_point(self) -> Point:

        gen = self.manifold.bregman_generator(self.coord)

        source = self.manifold.convert_coord(self.coords, self.source)
        dest = self.manifold.convert_coord(self.coords, self.dest)

        source_grad = gen.grad(source.data)
        dest_grad = gen.grad(dest.data)

        return Point(self.coord.value, (source_grad - dest_grad))

    def shift(self) -> float:
        gen = self.manifold.bregman_generator(self.coord)

        source = self.manifold.convert_coord(self.coords, self.source)
        dest = self.manifold.convert_coord(self.coords, self.dest)

        source_grad = gen.grad(source.data)
        dest_grad = gen.grad(dest.data)

        term1 = gen(source.data) - gen(dest.data)
        term2 = np.dot(source.data, source_grad) - np.dot(dest.data, dest_grad)

        return term1 - term2


==> code/bregman/manifold/connection.py <==
from abc import ABC, abstractmethod

import autograd
import numpy as np

from bregman.base import Coords
from bregman.manifold.generator import Generator


class Connection(ABC):

    @abstractmethod
    def metric(self, x: np.ndarray) -> np.ndarray:
        pass

    @abstractmethod
    def christoffel_first_kind(self, x: np.ndarray) -> np.ndarray:
        pass

    @abstractmethod
    def cubic(self, x: np.ndarray) -> np.ndarray:
        pass


class FlatConnection(Connection):

    def __init__(self, coords: Coords, generator: Generator) -> None:
        self.coord = coords
        self.generator = generator

    def metric(self, x: np.ndarray) -> np.ndarray:
        return self.generator.hess(x)

    def christoffel_first_kind(self, x: np.ndarray) -> np.ndarray:
        return np.zeros((self.generator.dimension, self.generator.dimension))

    def cubic(self, x: np.ndarray) -> np.ndarray:
        return autograd.jacobian(self.generator.hess)(x)


==> code/bregman/manifold/coordinate.py <==
from bregman.base import CoordChange, Coords, Point


class UnrecordedCoordType(Exception):
    pass


class UnrecordedCoordConversion(Exception):
    pass


class Atlas:

    def __init__(self, dimension: int) -> None:
        super().__init__()

        self.dimension = dimension

        self.recorded_coords: set[Coords] = set()
        self.transitions: dict[
            tuple[Coords, Coords], CoordChange
        ] = dict()

    def add_coords(self, coords: Coords) -> None:
        self.recorded_coords.add(coords)

    def add_transition(
        self,
        source_coords: Coords,
        target_coords: Coords,
        transition: CoordChange,
    ) -> None:
        self.add_coords(source_coords)
        self.add_coords(target_coords)

        self.transitions[(source_coords, target_coords)] = transition

    def convert_coord(self, target_coords: Coords, point: Point) -> Point:
        source_coord = point.coords

        if (
            source_coord not in self.recorded_coords
            or target_coords not in self.recorded_coords
        ):
            raise UnrecordedCoordType

        if source_coord == target_coords:
            return point

        try:
            coord_change = self.transitions[(source_coord, target_coords)]
        except KeyError:
            raise UnrecordedCoordConversion

        new_data = coord_change(point.data)

        return Point(coords=target_coords, data=new_data)

    def __call__(self, target_coords: Coords, point: Point) -> Point:
        return self.convert_coord(target_coords, point)


==> code/bregman/manifold/generator.py <==
from abc import ABC, abstractmethod

import autograd
import numpy as np


class Generator(ABC):

    dimension: int

    @abstractmethod
    def F(self, x: np.ndarray) -> np.ndarray:
        pass

    @abstractmethod
    def grad(self, x: np.ndarray) -> np.ndarray:
        pass

    @abstractmethod
    def hess(self, x: np.ndarray) -> np.ndarray:
        pass

    def bergman_divergence(self, x: np.ndarray, y: np.ndarray) -> np.ndarray:
        return self.F(x) - self.F(y) - np.inner(self.grad(y), x - y)

    def __call__(self, x: np.ndarray) -> np.ndarray:
        return self.F(x)


class AutoDiffGenerator(Generator, ABC):

    def _pre_autodiff(self, x: np.ndarray) -> np.ndarray:
        return x

    @abstractmethod
    def _F(self, x: np.ndarray) -> np.ndarray:
        pass

    def F(self, x: np.ndarray) -> np.ndarray:
        y = self._pre_autodiff(x)
        return self._F(y)

    def _post_grad(self, x: np.ndarray) -> np.ndarray:
        return x

    def grad(self, x: np.ndarray) -> np.ndarray:
        y = self._pre_autodiff(x)
        z = autograd.grad(self._F)(y)
        return self._post_grad(z)

    def _post_hess(self, x: np.ndarray) -> np.ndarray:
        return x

    def hess(self, x: np.ndarray) -> np.ndarray:
        y = self._pre_autodiff(x)
        z = autograd.hessian(self._F)(y)
        return self._post_hess(z)


==> code/bregman/manifold/geodesic.py <==
from typing import Generic, TypeVar

from bregman.base import Curve, DualCoords, Point
from bregman.manifold.manifold import BregmanManifold

TBregmanManifold = TypeVar("TBregmanManifold", bound=BregmanManifold)


class Geodesic(Generic[TBregmanManifold], Curve):

    def __init__(
        self,
        manifold: TBregmanManifold,
        source: Point,
        dest: Point,
    ) -> None:

        super().__init__()

        self.manifold = manifold

        self.source = source
        self.dest = dest


class BregmanGeodesic(Geodesic[BregmanManifold]):

    def __init__(
        self,
        manifold: BregmanManifold,
        source: Point,
        dest: Point,
        dcoords: DualCoords = DualCoords.THETA,
    ) -> None:
        super().__init__(manifold, source, dest)

        self.coord = dcoords

    def path(self, t: float) -> Point:
        # TODO Should cache these values
        src_coord_data = self.manifold.convert_coord(
            self.coord.value, self.source
        ).data
        dst_coord_data = self.manifold.convert_coord(
            self.coord.value, self.dest
        ).data

        # As flat in its own coordinate
        return Point(
            coords=self.coord.value,
            data=(1 - t) * src_coord_data + t * dst_coord_data,
        )


==> code/bregman/manifold/manifold.py <==
from abc import ABC

import numpy as np

from bregman.base import ETA_COORDS, THETA_COORDS, Coords, DualCoords, Point
from bregman.manifold.connection import FlatConnection
from bregman.manifold.coordinate import Atlas
from bregman.manifold.generator import Generator


class EtaGeneratorNotAssigned(Exception):
    pass


class BregmanManifold(ABC):

    def __init__(
        self,
        theta_generator: Generator,
        eta_generator: Generator | None,
        dimension: int,
    ) -> None:
        super().__init__()

        self.dimension = dimension

        # Generators
        self.theta_generator = theta_generator
        self.eta_generator = eta_generator

        # Connections
        self.theta_connection = FlatConnection(THETA_COORDS, theta_generator)

        if eta_generator is not None:
            self.eta_connection = FlatConnection(ETA_COORDS, eta_generator)
        else:
            self.eta_connection = None

        # Atlas to change coordinates
        self.atlas = Atlas(dimension)
        self.atlas.add_coords(THETA_COORDS)
        if eta_generator is not None:
            self.atlas.add_coords(ETA_COORDS)
            self.atlas.add_transition(
                THETA_COORDS, ETA_COORDS, self._theta_to_eta
            )
            self.atlas.add_transition(
                ETA_COORDS, THETA_COORDS, self._eta_to_theta
            )

    def convert_coord(self, target_coords: Coords, point: Point) -> Point:
        return self.atlas(target_coords, point)

    def bregman_generator(self, dcoords: DualCoords) -> Generator:
        generator = (
            self.theta_generator
            if dcoords == DualCoords.THETA
            else self.eta_generator
        )

        if generator is None:
            raise EtaGeneratorNotAssigned()

        return generator

    def bregman_connection(self, dcoords: DualCoords) -> FlatConnection:
        connection = (
            self.theta_connection
            if dcoords == DualCoords.THETA
            else self.eta_connection
        )

        if connection is None:
            raise EtaGeneratorNotAssigned()

        return connection

    def _theta_to_eta(self, theta: np.ndarray) -> np.ndarray:
        return self.theta_generator.grad(theta)

    def _eta_to_theta(self, eta: np.ndarray) -> np.ndarray:

        if self.eta_generator is None:
            raise EtaGeneratorNotAssigned()

        return self.eta_generator.grad(eta)


==> code/bregman/object/distribution.py <==
from abc import ABC, abstractmethod

import numpy as np

from bregman.base import Shape


class Distribution(ABC):

    dimension: Shape

    @abstractmethod
    def pdf(self, x: np.ndarray) -> np.ndarray:
        pass


==> code/bregman/visualizer/matplotlib/__init__.py <==
from .callback import *
from .matplotlib import *


==> code/bregman/visualizer/matplotlib/callback.py <==
from copy import deepcopy

import numpy as np

from bregman.application.distribution.exponential_family.gaussian.gaussian import \
    GaussianManifold
from bregman.base import (LAMBDA_COORDS, BregmanObject, Coords, DualCoords,
                          Point)
from bregman.visualizer.matplotlib.matplotlib import MatplotlibVisualizer
from bregman.visualizer.visualizer import VisualizerCallback


class VisualizeGaussian2DCovariancePoints(
    VisualizerCallback[MatplotlibVisualizer]
):

    def __init__(self, scale: float = 0.2, npoints: int = 1_000) -> None:
        super().__init__()

        self.scale = scale
        self.npoints = npoints

    def call(
        self,
        obj: BregmanObject,
        coords: Coords,
        visualizer: MatplotlibVisualizer,
        **kwargs,
    ) -> None:

        if type(visualizer.manifold) is not GaussianManifold:
            raise ValueError(
                f"Visualizer {visualizer}'s manifold type is not compatible with {self}"
            )

        if visualizer.manifold.input_dimension != 2:
            raise ValueError(
                f"Input dimension {visualizer.manifold.input_dimension} != 2"
            )

        if coords != LAMBDA_COORDS or not isinstance(obj, Point):
            return None

        # dim = int(0.5 * (np.sqrt(4 * visualizer.manifold.dimension + 1) - 1))

        d_point = visualizer.manifold.convert_to_display(obj)
        mu = d_point.mu
        Sigma = d_point.Sigma

        L = np.linalg.cholesky(Sigma).T

        p = np.arange(self.npoints + 1)
        thetas = 2 * np.pi * p / self.npoints

        v = self.scale * np.column_stack([np.cos(thetas), np.sin(thetas)]).dot(
            L.T
        )
        v = v + mu

        tissot_kwargs = {
            "c": kwargs["c"] if "c" in kwargs else None,
            "alpha": kwargs["alpha"] * 0.5 if "alpha" in kwargs else 0.5,
            "ls": kwargs["ls"] if "ls" in kwargs else "--",
            "zorder": 0,
        }
        visualizer.ax.plot(v[:, 0], v[:, 1], **tissot_kwargs)


class Visualize2DTissotIndicatrix(VisualizerCallback[MatplotlibVisualizer]):

    def __init__(self, scale: float = 0.1, npoints: int = 1_000) -> None:
        super().__init__()

        self.scale = scale
        self.npoints = npoints

    def call(
        self,
        obj: BregmanObject,
        coords: Coords,
        visualizer: MatplotlibVisualizer,
        **kwargs,
    ) -> None:

        if visualizer.manifold.dimension != 2:
            raise ValueError(f"Dimension {visualizer.manifold.dimension} != 2")

        if coords == LAMBDA_COORDS or not isinstance(obj, Point):
            return None

        point = visualizer.manifold.convert_coord(coords, obj)

        metric = visualizer.manifold.bregman_connection(
            DualCoords(coords)
        ).metric(point.data)

        L = np.linalg.cholesky(metric).T

        p = np.arange(self.npoints + 1)
        thetas = 2 * np.pi * p / self.npoints

        v = self.scale * np.column_stack([np.cos(thetas), np.sin(thetas)]).dot(
            L.T
        )
        v = v + point.data

        tissot_kwargs = {
            "c": kwargs["c"] if "c" in kwargs else None,
            "alpha": kwargs["alpha"] if "alpha" in kwargs else None,
            "ls": kwargs["ls"] if "ls" in kwargs else "--",
            "zorder": 0,
        }
        visualizer.ax.plot(v[:, 0], v[:, 1], **tissot_kwargs)


==> code/bregman/visualizer/matplotlib/matplotlib.py <==
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Callable

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import animation
from matplotlib.axes import Axes
from matplotlib.figure import Figure

from bregman.base import Coords, DualCoords, Point
from bregman.manifold.bisector import Bisector
from bregman.manifold.geodesic import BregmanGeodesic, Geodesic
from bregman.manifold.manifold import BregmanManifold
from bregman.visualizer.visualizer import BregmanVisualizer


@dataclass
class DataLim:
    coords: Coords
    xmin: np.ndarray
    xmax: np.ndarray
    ymin: np.ndarray
    ymax: np.ndarray


class MatplotlibVisualizer(BregmanVisualizer):

    def __init__(
        self,
        manifold: BregmanManifold,
        plot_dims: tuple[int, int],
        dim_names: tuple[str, str] | None = None,
        resolution: int = 120,
        frames: int = 120,
        intervals: int = 1,
    ) -> None:
        super().__init__(manifold)

        self.dim1 = plot_dims[0]
        self.dim2 = plot_dims[1]

        if dim_names is None:
            dim_names = (f"Dim {plot_dims[0]}", f"Dim {plot_dims[1]}")
        self.dim_names = dim_names

        self.geodesic_rate = 0.1

        self.resolution = resolution
        self.frames = frames
        self.intervals = intervals

        self.rdelta = 1 / (self.resolution - 1)
        self.delta = 1 / (self.frames - 1)

        self.fig: Figure
        self.ax: Axes
        self.fig, self.ax = plt.subplots()

        self.update_func_list: list[Callable[[int], Any]] = []

    def calculate_lims(self, coords: Coords, cut: float = 1.0) -> DataLim:
        xys_list = []

        for obj, _ in self.plot_list:
            if isinstance(obj, Point):

                point = self.manifold.convert_coord(coords, obj)
                xys = point.data[[self.dim1, self.dim2]]
                xys_list.append(xys)

        xys_data = np.vstack(xys_list)

        xmin, ymin = np.min(xys_data, axis=0)
        xmax, ymax = np.max(xys_data, axis=0)

        xcut = (xmax - xmin) * (1 - cut) / 2
        xmin = xmin + xcut
        xmax = xmax - xcut

        ycut = (ymax - ymin) * (1 - cut) / 2
        ymin = ymin + ycut
        ymax = ymax - ycut

        return DataLim(coords, xmin, xmax, ymin, ymax)

    def plot_point(self, coords: Coords, point: Point, **kwargs) -> None:
        kwargs = kwargs.copy()

        edgecolors = None
        facecolors = None
        if "marker" not in kwargs and "edgecolors" in kwargs:
            edgecolors = kwargs["edgecolors"]
            facecolors = "none"
        elif "marker" not in kwargs and "c" in kwargs:
            edgecolors = kwargs["c"]
            facecolors = "none"
            del kwargs["c"]

        point_vis_kwargs: dict[str, Any] = {
            "marker": "o",
            "edgecolors": edgecolors,
            "facecolors": facecolors,
        }
        point_vis_kwargs.update(kwargs)

        point = self.manifold.convert_coord(coords, point)
        self.ax.scatter(
            point.data[self.dim1], point.data[self.dim2], **point_vis_kwargs
        )

    def plot_geodesic(
        self, coords: Coords, geodesic: Geodesic, **kwargs
    ) -> None:
        geo_vis_kwargs: dict[str, Any] = {
            "ls": "-",
            "linewidth": 1,
        }
        geo_vis_kwargs.update(kwargs)

        geodesic_points = [
            self.manifold.convert_coord(coords, geodesic(self.rdelta * t))
            for t in range(self.resolution)
        ]
        geodesic_data = np.vstack([p.data for p in geodesic_points])

        self.ax.plot(
            geodesic_data[:, self.dim1],
            geodesic_data[:, self.dim2],
            **geo_vis_kwargs,
        )

    def plot_bisector(
        self, coords: Coords, bisector: Bisector, **kwargs
    ) -> None:

        bis_vis_kwargs: dict[str, Any] = {
            "ls": "-.",
            "linewidth": 1,
        }
        bis_vis_kwargs.update(kwargs)

        bis_point = bisector.bisect_proj_point()
        w = bisector.shift()

        x, y = bis_point.data[[self.dim1, self.dim2]]
        data_lim = self.calculate_lims(bisector.coords, 0.2)

        y1 = (-w - x * data_lim.xmin) / y
        y2 = (-w - x * data_lim.xmax) / y

        p1_data = np.array([data_lim.xmin, y1])
        p2_data = np.array([data_lim.xmax, y2])

        plot_geo = BregmanGeodesic(
            self.manifold,
            Point(bisector.coords, p1_data),
            Point(bisector.coords, p2_data),
            dcoords=DualCoords(bisector.coords),
        )
        self.plot_geodesic(coords, plot_geo, **bis_vis_kwargs)

    def animate_geodesic(
        self, coords: Coords, geodesic: Geodesic, **kwargs
    ) -> None:
        geodesic_points = [
            self.manifold.convert_coord(coords, geodesic(self.delta * t))
            for t in range(self.frames)
        ]
        geodesic_data = np.vstack([p.data for p in geodesic_points])

        geodesic_pt = self.ax.scatter(
            geodesic_data[0, self.dim1], geodesic_data[0, self.dim2], **kwargs
        )

        def update(frame: int):

            geodesic_pt.set_offsets(
                geodesic_data[frame, [self.dim1, self.dim2]]
            )
            return geodesic_pt

        self.update_func_list.append(update)

    def visualize(self, coords: Coords) -> None:
        self.update_func_list = []

        with plt.style.context("bmh"):
            super().visualize(coords)

            def update_all(frame: int):
                res = []
                for update in self.update_func_list:
                    res.append(update(frame))

                return res

            ani = animation.FuncAnimation(
                fig=self.fig,
                func=update_all,
                frames=self.frames,
                interval=self.intervals,
            )

            self.ax.set_xlabel(self.dim_names[0])
            self.ax.set_ylabel(self.dim_names[1])

            if len(self.ax.get_legend_handles_labels()[0]) > 0:
                self.ax.legend()
            plt.show()

    def save(self, coords: Coords, path: Path | str) -> None:
        if path is str:
            path = Path(path)

        self.update_func_list = []
        with plt.style.context("bmh"):
            super().visualize(coords)

            if len(self.ax.get_legend_handles_labels()[0]) > 0:
                self.ax.legend()
            plt.savefig(path)


==> code/bregman/visualizer/visualizer.py <==
import warnings
from abc import ABC, abstractmethod
from typing import Generic, TypeVar

from bregman.base import BregmanObject, Coords, Point
from bregman.manifold.bisector import Bisector
from bregman.manifold.geodesic import Geodesic
from bregman.manifold.manifold import BregmanManifold


class NoPlottingRoutine(Exception):
    pass


class NoAnimationRoutine(Exception):
    pass


class BregmanVisualizer(ABC):

    plot_list: list[tuple[BregmanObject, dict]] = []
    animate_list: list[tuple[BregmanObject, dict]] = []
    callback_list: list["VisualizerCallback"] = []

    def __init__(self, manifold: BregmanManifold) -> None:
        super().__init__()

        self.manifold = manifold

    def plot_object(self, obj: BregmanObject, **kwargs) -> None:
        self.plot_list.append((obj, kwargs))

    def animate_object(self, obj: BregmanObject, **kwargs) -> None:
        self.animate_list.append((obj, kwargs))

    def add_callback(self, callback: "VisualizerCallback") -> None:
        self.callback_list.append(callback)

    @abstractmethod
    def plot_point(self, coords: Coords, point: Point, **kwargs) -> None:
        pass

    @abstractmethod
    def plot_geodesic(
        self, coords: Coords, geodesic: Geodesic, **kwargs
    ) -> None:
        pass

    @abstractmethod
    def plot_bisector(
        self, coords: Coords, bisector: Bisector, **kwargs
    ) -> None:
        pass

    @abstractmethod
    def animate_geodesic(
        self, coords: Coords, geodesic: Geodesic, **kwargs
    ) -> None:
        pass

    def run_callbacks(
        self, obj: BregmanObject, coords: Coords, **kwarg
    ) -> None:

        for c in self.callback_list:
            c.call(obj, coords, self, **kwarg)

    def visualize(self, coords: Coords) -> None:
        for obj, kwarg in self.plot_list:
            match obj:
                case Point():
                    self.plot_point(coords, obj, **kwarg)
                case Geodesic():
                    self.plot_geodesic(coords, obj, **kwarg)
                case Bisector():
                    if self.manifold.dimension != 2:
                        warnings.warn(
                            f"Bisector {obj} cannot be visualized due to non-unique projection."
                        )
                    else:
                        self.plot_bisector(coords, obj, **kwarg)
                case _:
                    raise NoPlottingRoutine

        for obj, kwarg in self.animate_list:
            match obj:
                case Geodesic():
                    self.animate_geodesic(coords, obj, **kwarg)
                case _:
                    raise NoAnimationRoutine

        for obj, kwarg in self.plot_list:
            for c in self.callback_list:
                c.call(obj, coords, self, **kwarg)


TVisualizer = TypeVar("TVisualizer", bound=BregmanVisualizer)


class VisualizerCallback(ABC, Generic[TVisualizer]):

    @abstractmethod
    def call(
        self,
        obj: BregmanObject,
        coords: Coords,
        visualizer: TVisualizer,
        **kwargs,
    ) -> None:
        pass


==> code/examples/ahm.py <==
# Inductive arithmetic-harmonic-mean converging to the geometric matrix
# mean. Usually, the algorithm only works on the PSD manifold.
# However, we can example this algorithm on the Gaussian manifold when
# we ensure that the points are centered.

import numpy as np

from bregman.application.distribution.exponential_family.gaussian import (
    FisherRaoKobayashiGeodesic, GaussianManifold)
from bregman.base import (ETA_COORDS, LAMBDA_COORDS, THETA_COORDS, DualCoords,
                          Point)
from bregman.manifold.geodesic import BregmanGeodesic
from bregman.visualizer.matplotlib import MatplotlibVisualizer

if __name__ == "__main__":

    DISPLAY_TYPE = LAMBDA_COORDS
    VISUALIZE_INDEX = (2, 3)

    num_frames = 120
    resolution = 120

    manifold = GaussianManifold(2)

    coord1 = Point(LAMBDA_COORDS, np.array([0, 0, 1, 0.5, 0.5, 2]))
    coord2 = Point(LAMBDA_COORDS, np.array([0, 0, 1, 0, 0, 0.5]))

    primal_geo = BregmanGeodesic(
        manifold, coord1, coord2, dcoords=DualCoords.THETA
    )
    dual_geo = BregmanGeodesic(
        manifold, coord1, coord2, dcoords=DualCoords.ETA
    )
    kobayashi = FisherRaoKobayashiGeodesic(manifold, coord1, coord2)

    # Define visualizer
    visualizer = MatplotlibVisualizer(
        manifold, VISUALIZE_INDEX, resolution=resolution, frames=num_frames
    )

    # Add objects to visualize
    visualizer.plot_object(coord1, c="black")
    visualizer.plot_object(coord2, c="black")
    visualizer.plot_object(primal_geo, c="red", label="Primal Geodesics")
    visualizer.plot_object(kobayashi, c="purple", label="Dual Geodesics")
    visualizer.plot_object(dual_geo, c="blue")

    p, q = coord1, coord2
    ITERS = 5
    for i in range(ITERS):
        primal_geo = BregmanGeodesic(manifold, p, q, dcoords=DualCoords.THETA)
        dual_geo = BregmanGeodesic(manifold, p, q, dcoords=DualCoords.ETA)

        if i > 0:
            visualizer.plot_object(p, c="red", alpha=0.3)
            visualizer.plot_object(q, c="blue", alpha=0.3)

            visualizer.plot_object(primal_geo, c="red", alpha=0.3)
            visualizer.plot_object(dual_geo, c="blue", alpha=0.3)

        p = primal_geo(0.5)
        q = dual_geo(0.5)

    visualizer.plot_object(
        kobayashi(0.5), marker="x", c="purple", zorder=99, label="FR Centroid"
    )

    visualizer.visualize(DISPLAY_TYPE)


==> code/examples/bball.py <==
# Ad-hoc method for viewing Bregman balls.

import numpy as np

from bregman.application.distribution.exponential_family.categorical import \
    CategoricalManifold
from bregman.base import LAMBDA_COORDS, THETA_COORDS, DualCoords, Point
from bregman.dissimilarity.bregman import BregmanDivergence

if __name__ == "__main__":

    DISPLAY_TYPE = LAMBDA_COORDS
    VISUALIZE_INDEX = (0, 1)

    num_frames = 120

    # Define manifold + objects
    manifold = CategoricalManifold(3)

    c1 = np.array([0.2, 0.4, 0.4])
    c1 = Point(LAMBDA_COORDS, c1)

    r = 0.2
    eps = 1e-3

    xs = np.arange(0, 1, 1 / 200)[1:-1]
    ys = np.arange(0, 1, 1 / 200)[1:-1]

    import matplotlib.pyplot as plt
    from mpl_toolkits.mplot3d import axes3d
    from mpl_toolkits.mplot3d.art3d import Poly3DCollection

    ax = plt.figure().add_subplot(projection="3d")

    xs, ys = np.meshgrid(xs, ys)

    zs = np.zeros_like(xs)
    ws = np.zeros_like(xs)
    bds = np.zeros_like(xs)

    lines = []

    lift = []
    breg_divergence = BregmanDivergence(manifold)
    for i in range(xs.shape[0]):
        for j in range(xs.shape[1]):
            x = xs[i, j]
            y = ys[i, j]
            if x + y > 1 - eps:
                zs[i, j] = None
                ws[i, j] = None
                bds[i, j] = None
                continue

            test_point = Point(LAMBDA_COORDS, np.array([x, y, 1 - x - y]))
            test_f = manifold.bregman_generator(dcoords=DualCoords.THETA)(
                manifold.convert_coord(THETA_COORDS, test_point).data
            )

            test_bd = breg_divergence(test_point, c1)
            if test_bd < r:
                bds[i, j] = 0
                ws[i, j] = test_f
                zs[i, j] = None
                if test_bd > r - 1e-2:
                    lines.append([[x, y, 0], [x, y, test_f]])
            else:
                bds[i, j] = None
                ws[i, j] = None
                zs[i, j] = test_f

    ax.plot_surface(
        xs,
        ys,
        zs,
        edgecolor="blue",
        lw=0.5,
        rstride=8,
        cstride=8,
        alpha=0.3,
    )
    ax.add_collection3d(
        Poly3DCollection(
            lines,
            edgecolor="red",
            lw=0.5,
            alpha=0.3,
        ),
    )

    ax.plot_surface(
        xs,
        ys,
        ws,
        edgecolor="red",
        lw=0.5,
        rstride=8,
        cstride=8,
        alpha=0.3,
    )
    ax.plot_surface(
        xs,
        ys,
        bds,
        edgecolor="red",
        lw=0.5,
        rstride=8,
        cstride=8,
        alpha=0.3,
    )
    ax.contourf(xs, ys, zs, zdir="z", offset=-100, cmap="coolwarm")
    ax.contourf(xs, ys, zs, zdir="x", offset=-40, cmap="coolwarm")
    ax.contourf(xs, ys, zs, zdir="y", offset=40, cmap="coolwarm")

    plt.show()


==> code/examples/centroids.py <==
# Calculate various centroids of two points on the Gaussian manifold. Example
# from README.md.

import numpy as np

from bregman.application.distribution.exponential_family.gaussian import GaussianManifold
from bregman.base import LAMBDA_COORDS, DualCoords, Point

# Define Bivariate Normal Manifold
manifold = GaussianManifold(input_dimension=2)

# Define data
to_vector = lambda mu, sigma: np.concatenate([mu, sigma.flatten()])
mu_1, sigma_1 = np.array([0.0, 1.0]), np.array([[1.0, 0.5], [0.5, 2.0]])
mu_2, sigma_2 = np.array([1.0, 2.0]), np.array([[2.0, 1.0], [1.0, 1.0]])

point_1 = Point(LAMBDA_COORDS, to_vector(mu_1, sigma_1))
point_2 = Point(LAMBDA_COORDS, to_vector(mu_2, sigma_2))

# KL divergence can be calculated
kl = manifold.kl_divergence(point_1, point_2)
rkl = manifold.kl_divergence(point_2, point_1)

print("KL(point_1 || point_2):", kl)
print("KL(point_2 || point_1):", rkl)

# >>> KL(point_1 || point_2): 0.9940936082534253
# >>> KL(point_2 || point_1): 1.2201921060322891

from bregman.barycenter.bregman import BregmanBarycenter, SkewBurbeaRaoBarycenter
from bregman.application.distribution.exponential_family.gaussian.geodesic import FisherRaoKobayashiGeodesic

# We can define and calculate centroids
theta_barycenter = BregmanBarycenter(manifold, DualCoords.THETA)
eta_barycenter = BregmanBarycenter(manifold, DualCoords.ETA)
br_barycenter = SkewBurbeaRaoBarycenter(manifold)
dbr_barycenter = SkewBurbeaRaoBarycenter(manifold, DualCoords.ETA)

theta_centroid = theta_barycenter([point_1, point_2])
eta_centroid = eta_barycenter([point_1, point_2])
br_centroid = br_barycenter([point_1, point_2])
dbr_centroid = dbr_barycenter([point_1, point_2])

# Mid point of Fisher-Rao Geodesic is its corresponding centroid of two points
fr_geodesic = FisherRaoKobayashiGeodesic(manifold, point_1, point_2)
fr_centroid = fr_geodesic(t=0.5)

print("Right-Sided Centroid:", manifold.convert_to_display(theta_centroid))
print("Left-Sided Centroid:", manifold.convert_to_display(eta_centroid))
print("Bhattacharyya Centroid:", manifold.convert_to_display(br_centroid))
print("Fisher-Rao Centroid:", manifold.convert_to_display(fr_centroid))

# >>> Right-Sided Centroid: $\mu$ = [0.33333333 1.55555556]; $\Sigma$ = [[1.33333333 0.66666667]
# >>>  [0.66666667 1.11111111]]
# >>> Left-Sided Centroid: $\mu$ = [0.5 1.5]; $\Sigma$ = [[1.75 1.  ]
# >>>  [1.   1.75]]
# >>> Bhattacharyya Centroid: $\mu$ = [0.41772374 1.53238683]; $\Sigma$ = [[1.53973074 0.82458984]
# >>>  [0.82458984 1.40126629]]
# >>> Fisher-Rao Centroid: $\mu$ = [0.5326167  1.62759115]; $\Sigma$ = [[1.72908532 0.98542147]
# >>>  [0.98542147 1.54545598]]

from bregman.visualizer.matplotlib.callback import VisualizeGaussian2DCovariancePoints
from bregman.visualizer.matplotlib.matplotlib import MatplotlibVisualizer

# These objects can be visualized through matplotlib
visualizer = MatplotlibVisualizer(manifold, (0, 1))
visualizer.plot_object(point_1, c="black")
visualizer.plot_object(point_2, c="black")
visualizer.plot_object(
    theta_centroid, c="red", label="Right-Sided Centroid"
)
visualizer.plot_object(eta_centroid, c="blue", label="Left-Sided Centroid")
visualizer.plot_object(
    br_centroid, c="purple", label="Bhattacharyya Centroid"
)
visualizer.plot_object(fr_centroid, c="pink", label="Fisher-Rao Centroid")
visualizer.add_callback(VisualizeGaussian2DCovariancePoints())

visualizer.visualize(LAMBDA_COORDS)  # Display coordinate type


==> code/examples/chernoff.py <==
# Visualization and calculation of Chernoff information and Chernoff point on
# the 1D Gaussian distribution.

import numpy as np

from bregman.application.distribution.exponential_family.gaussian import \
    GaussianManifold
from bregman.base import (ETA_COORDS, LAMBDA_COORDS, THETA_COORDS, DualCoords,
                          Point)
from bregman.dissimilarity.bregman import ChernoffInformation
from bregman.manifold.bisector import BregmanBisector
from bregman.manifold.geodesic import BregmanGeodesic
from bregman.visualizer.matplotlib import (MatplotlibVisualizer,
                                           Visualize2DTissotIndicatrix)

if __name__ == "__main__":

    # DISPLAY_TYPE = LAMBDA_COORDS
    DISPLAY_TYPE = ETA_COORDS
    # DISPLAY_TYPE = THETA_COORDS
    VISUALIZE_INDEX = (0, 1)

    num_frames = 120

    # Define manifold + objects
    manifold = GaussianManifold(1)

    coord1 = Point(LAMBDA_COORDS, np.array([0.0, 1.0]))
    coord2 = Point(LAMBDA_COORDS, np.array([1.0, 1.5]))

    chernoff_point_alpha = ChernoffInformation(manifold).chernoff_point(
        coord1, coord2
    )
    mp = Point(
        ETA_COORDS,
        manifold.convert_coord(ETA_COORDS, coord1).data * 0.5
        + manifold.convert_coord(ETA_COORDS, coord2).data * 0.5,
    )

    print(manifold.convert_coord(ETA_COORDS, coord2))
    print(
        manifold.convert_coord(
            THETA_COORDS, manifold.convert_coord(ETA_COORDS, coord2)
        )
    )

    print(manifold.convert_coord(THETA_COORDS, coord2))
    print(
        manifold.convert_coord(
            ETA_COORDS, manifold.convert_coord(THETA_COORDS, coord2)
        )
    )

    print(
        "Chernoff Information:", ChernoffInformation(manifold)(coord1, coord2)
    )

    primal_geo = BregmanGeodesic(manifold, coord1, coord2, DualCoords.THETA)
    dual_geo = BregmanGeodesic(manifold, coord1, coord2, DualCoords.ETA)

    chernoff_point = primal_geo(1 - chernoff_point_alpha)

    eta_bisector = BregmanBisector(
        manifold,
        coord1,
        coord2,
        dcoords=DualCoords.ETA,
    )

    theta_bisector = BregmanBisector(
        manifold,
        coord1,
        coord2,
        dcoords=DualCoords.THETA,
    )

    # Define visualizer
    visualizer = MatplotlibVisualizer(
        manifold, VISUALIZE_INDEX  # , dim_names=(r"$\mu$", r"$\sigma$")
    )
    metric_cb = Visualize2DTissotIndicatrix()

    # Add objects to visualize
    visualizer.plot_object(coord1, label=manifold.convert_to_display(coord1))
    visualizer.plot_object(coord2, label=manifold.convert_to_display(coord2))
    visualizer.plot_object(
        chernoff_point,
        label=f"Chernoff Point, alpha={chernoff_point_alpha:.2f}",
    )
    visualizer.plot_object(primal_geo, c="red", label="Primal Geodesic")
    visualizer.plot_object(dual_geo, c="blue", label="Dual Geodesic")

    visualizer.plot_object(
        eta_bisector, alpha=0.7, c="blue", label="Dual Bisector"
    )

    print("Chernoff Check")
    eta_chernoff = manifold.convert_coord(ETA_COORDS, chernoff_point).data
    eta1 = manifold.convert_coord(ETA_COORDS, coord1).data
    eta2 = manifold.convert_coord(ETA_COORDS, coord2).data
    print(
        np.dot(
            eta_chernoff,
            manifold.eta_generator.grad(eta1)
            - manifold.eta_generator.grad(eta2),
        )
        + manifold.eta_generator(eta1)
        - manifold.eta_generator(eta2)
        - (
            np.dot(eta1.data, manifold.eta_generator.grad(eta1))
            - np.dot(eta2.data, manifold.eta_generator.grad(eta2))
        )
    )

    visualizer.add_callback(metric_cb)

    visualizer.visualize(DISPLAY_TYPE)


==> code/examples/histogram_centroid.py <==
# _Replication of https://arxiv.org/pdf/1303.7286 Figure 1.
# Calculates centroids of gray intensity histograms of two images.
# The histograms are encoded as categorical distributions.

import pathlib
import warnings

import matplotlib.pyplot as plt
import numpy as np

from bregman.application.distribution.exponential_family.categorical import \
    CategoricalManifold
from bregman.barycenter.bregman import SkewBurbeaRaoBarycenter
from bregman.base import LAMBDA_COORDS, DualCoords, Point

warnings.filterwarnings("error")


def image_red_hist(image_path: pathlib.Path) -> np.ndarray:
    im_array = plt.imread(image_path)
    r_pixel_array = 255 * im_array.reshape(-1, 4)[:, 0]  # Get "r" in "rgba"
    r_pixel_array = np.rint(r_pixel_array)

    hist = np.zeros(256)
    for p in r_pixel_array:
        hist[int(p)] += 1

    hist += 1e-8
    hist = hist / np.sum(hist)

    return hist


if __name__ == "__main__":

    im1 = pathlib.Path("examples/images/Barbara-gray.png")
    im2 = pathlib.Path("examples/images/Lena-gray.png")

    hist1 = image_red_hist(im1)
    hist2 = image_red_hist(im2)

    assert len(hist1) == len(hist2)
    manifold = CategoricalManifold(k=len(hist1))

    values = np.arange(manifold.k)

    barbara = Point(LAMBDA_COORDS, hist1)
    lena = Point(LAMBDA_COORDS, hist2)

    js_centroid = SkewBurbeaRaoBarycenter(manifold, dcoords=DualCoords.ETA)(
        [barbara, lena], weights=[0.5, 0.5], alphas=[1.0, 1.0]
    )
    js_centroid = manifold.convert_coord(LAMBDA_COORDS, js_centroid)

    jef_centroid = SkewBurbeaRaoBarycenter(manifold, dcoords=DualCoords.THETA)(
        [barbara, lena], weights=[0.5, 0.5], alphas=[1.0, 1.0]
    )
    jef_centroid = manifold.convert_coord(LAMBDA_COORDS, jef_centroid)

    plt.plot(values, barbara.data, c="red", label="Image 1 Pixels")
    plt.plot(values, lena.data, c="blue", label="Image 2 Pixels")
    plt.plot(values, js_centroid.data, c="black", label="JS Centroid")
    plt.plot(values, jef_centroid.data, c="grey", label="Jeffreys Centroid")

    plt.xlabel("Pixel Intensity")
    plt.ylabel("Density")

    plt.legend()
    plt.show()


==> code/examples/logo.py <==
# Generate pyBregMan logo from different geodesics on the Gaussian
# manifold.

import numpy as np

from bregman.application.distribution.exponential_family.gaussian import (
    FisherRaoKobayashiGeodesic, GaussianFisherRaoDistance, GaussianManifold)
from bregman.base import (ETA_COORDS, LAMBDA_COORDS, THETA_COORDS, DualCoords,
                          Point)
from bregman.manifold.geodesic import BregmanGeodesic
from bregman.visualizer.matplotlib import MatplotlibVisualizer

if __name__ == "__main__":

    DISPLAY_TYPE = LAMBDA_COORDS
    # DISPLAY_TYPE = ETA_COORDS
    # DISPLAY_TYPE = THETA_COORDS
    VISUALIZE_INDEX = (0, 1)

    num_frames = 120

    # Define manifold + objects
    manifold = GaussianManifold(1)

    coord1 = Point(LAMBDA_COORDS, np.array([-1.0, 1.0]))
    coord2 = Point(LAMBDA_COORDS, np.array([1.0, 1.0]))

    primal_geo = BregmanGeodesic(
        manifold, coord1, coord2, dcoords=DualCoords.THETA
    )
    dual_geo = BregmanGeodesic(
        manifold, coord1, coord2, dcoords=DualCoords.ETA
    )
    kobayashi = FisherRaoKobayashiGeodesic(manifold, coord1, coord2)

    # Define visualizer
    visualizer = MatplotlibVisualizer(manifold, VISUALIZE_INDEX)

    # Add objects to visualize
    visualizer.plot_object(coord1, c="black")
    visualizer.plot_object(coord2, c="black")
    visualizer.plot_object(primal_geo(0.5), c="red")
    visualizer.plot_object(kobayashi(0.5), c="purple")
    visualizer.plot_object(dual_geo(0.5), c="blue")
    visualizer.plot_object(primal_geo, c="red")
    visualizer.plot_object(kobayashi, c="purple")
    visualizer.plot_object(dual_geo, c="blue")

    fr_dist = GaussianFisherRaoDistance(manifold)
    print("FR Distance", fr_dist(coord1, coord2))

    visualizer.visualize(DISPLAY_TYPE)


==> code/examples/psd.py <==
# Animated example of geodesics on PSD manifold.

import numpy as np

from bregman.application.psd import PSDManifold
from bregman.base import ETA_COORDS, LAMBDA_COORDS, DualCoords, Point
from bregman.manifold.geodesic import BregmanGeodesic
from bregman.visualizer.matplotlib import MatplotlibVisualizer

if __name__ == "__main__":

    DISPLAY_TYPE = LAMBDA_COORDS
    VISUALIZE_INDEX = (0, 1)

    num_frames = 120

    # Define manifold + objects
    manifold = PSDManifold(2)

    _m1 = np.array([[1, 3], [3, 1]])
    _m2 = np.array([[2, 1], [1, 2]])

    m1 = (_m1 @ _m1.T)[np.triu_indices(2)]
    m2 = (_m2 @ _m2.T)[np.triu_indices(2)]

    coord1 = Point(LAMBDA_COORDS, m1)
    coord2 = Point(LAMBDA_COORDS, m2)

    print(m1)
    print(manifold.theta_generator(coord1.data))
    print(manifold.theta_generator.grad(coord1.data))

    primal_geo = BregmanGeodesic(
        manifold, coord1, coord2, dcoords=DualCoords.THETA
    )
    dual_geo = BregmanGeodesic(
        manifold, coord1, coord2, dcoords=DualCoords.ETA
    )

    # Define visualizer
    visualizer = MatplotlibVisualizer(manifold, VISUALIZE_INDEX)

    # Add objects to visualize
    visualizer.plot_object(coord1, label=manifold.convert_to_display(coord1))
    visualizer.plot_object(coord2, label=manifold.convert_to_display(coord2))
    visualizer.plot_object(primal_geo, c="red", label="Primal Geodesic")
    visualizer.plot_object(dual_geo, c="blue", label="Dual Geodesic")

    # Add animations
    visualizer.animate_object(primal_geo, c="red")
    visualizer.animate_object(dual_geo, c="blue")

    visualizer.visualize(DISPLAY_TYPE)


==> code/examples/soft_cluster.py <==
# Ad-hoc implementation of Bregman soft clustering.

import matplotlib.pyplot as plt
import numpy as np

from bregman.application.distribution.exponential_family.gaussian import \
    GaussianManifold
from bregman.application.distribution.mixture.ef_mixture import \
    EFMixtureManifold
from bregman.barycenter.bregman import BregmanBarycenter
from bregman.base import (ETA_COORDS, LAMBDA_COORDS, THETA_COORDS, DualCoords,
                          Point)
from bregman.dissimilarity.bregman import BregmanDivergence

if __name__ == "__main__":

    DISPLAY_TYPE = LAMBDA_COORDS
    # DISPLAY_TYPE = ETA_COORDS
    # DISPLAY_TYPE = THETA_COORDS
    VISUALIZE_INDEX = (0, 1)

    DIM = 2
    N = 200

    data = np.random.randn(N, DIM)  # N x 2
    mixing = np.random.binomial(1, 0.5, (N, 1))
    data = mixing * np.random.normal(-3.0, size=(N, DIM)) + (
        1 - mixing
    ) * np.random.normal(1.5, size=(N, DIM))

    def make_random_point():
        return Point(
            LAMBDA_COORDS,
            np.concatenate(
                [np.random.randn(DIM), np.eye(DIM).flatten()]
            ).flatten(),
        )

    init_dist_points = [make_random_point(), make_random_point()]
    init_mixing_point = Point(LAMBDA_COORDS, np.array([0.5, 0.5]))

    gaussian_manifold = GaussianManifold(DIM)
    ef_mixture_manifold = EFMixtureManifold(
        [gaussian_manifold.point_to_distribution(p) for p in init_dist_points],
        gaussian_manifold,
    )
    eta_gaussian_div = BregmanDivergence(
        ef_mixture_manifold.ef_manifold, dcoords=DualCoords.ETA
    )
    eta_gaussian_bary = BregmanBarycenter(
        ef_mixture_manifold.ef_manifold, dcoords=DualCoords.ETA
    )

    def loglikelihood(data, mixing_point, dist_points):
        total = np.zeros(data.shape[0])
        weights = ef_mixture_manifold.convert_coord(
            LAMBDA_COORDS, mixing_point
        ).data
        for w, d in zip(weights, dist_points):
            total += w * np.apply_along_axis(
                ef_mixture_manifold.ef_manifold.point_to_distribution(d).pdf,
                1,
                data,
            )
        return np.sum(np.log(total))

    # For plotting
    mixing_hist = [init_mixing_point]
    mixing_dist = [init_dist_points]

    # Init clustering
    max_T = 50
    t = 0

    cur_mixing_point = init_mixing_point
    cur_dist_points = init_dist_points
    cur_ll = loglikelihood(data, init_mixing_point, init_dist_points)
    old_ll = float("inf")
    thresh_ll = cur_ll * 0.001

    # Shift data point into expected parameters
    def embed(x):
        p = Point(
            LAMBDA_COORDS, np.concatenate([x, np.eye(DIM).flatten()]).flatten()
        )
        eta_p = ef_mixture_manifold.ef_manifold.convert_coord(ETA_COORDS, p)
        return eta_p

    embedded_data = [embed(x) for x in data]
    while t < max_T and abs(cur_ll - old_ll) > thresh_ll:

        # Step E
        div_weights = np.zeros(
            (data.shape[0], ef_mixture_manifold.dimension + 1)
        )

        cur_weights = ef_mixture_manifold.convert_coord(
            LAMBDA_COORDS, cur_mixing_point
        ).data
        for i, (w, d) in enumerate(zip(cur_weights, cur_dist_points)):

            div_values = np.stack(
                [eta_gaussian_div(x, d) for x in embedded_data]
            )
            div_weights[:, i] += w * np.exp(-div_values)

        # Step M
        div_weights = div_weights / np.sum(div_weights, axis=1).reshape(-1, 1)
        new_weights = div_weights.mean(axis=0)
        cur_mixing_point = Point(LAMBDA_COORDS, new_weights)

        cur_dist_points = [
            eta_gaussian_bary(embedded_data, div_weights[:, k])
            for k in range(ef_mixture_manifold.dimension + 1)
        ]

        mixing_hist.append(cur_mixing_point)
        mixing_dist.append(cur_dist_points)

        old_ll = cur_ll
        cur_ll = loglikelihood(data, cur_mixing_point, cur_dist_points)
        t += 1

    # ======================================================
    # PLOTTING TO CHECK
    plt.scatter(
        data[mixing.flatten() == 0, 0],
        np.zeros_like(data[mixing.flatten() == 0, 0]),
        c="orange",
    )
    plt.scatter(
        data[mixing.flatten() == 1, 0],
        np.zeros_like(data[mixing.flatten() == 1, 0]),
        c="purple",
    )
    plt.plot(
        [
            ef_mixture_manifold.ef_manifold.convert_coord(
                LAMBDA_COORDS, ds[0]
            ).data[0]
            for ds in mixing_dist
        ],
        1 + np.arange(len(mixing_dist)),
        c="blue",
    )
    plt.plot(
        [
            ef_mixture_manifold.ef_manifold.convert_coord(
                LAMBDA_COORDS, ds[1]
            ).data[0]
            for ds in mixing_dist
        ],
        -1 - np.arange(len(mixing_dist)),
        c="red",
    )

    plt.vlines([-3, 1.5], -1, 1)
    plt.show()


==> code/tests/test_bregman_divergence.py <==
import numpy as np

from bregman.application.distribution.exponential_family.gaussian import \
    GaussianManifold
from bregman.base import LAMBDA_COORDS, DualCoords, Point
from bregman.dissimilarity.bregman import BregmanDivergence


# Define manifold + objects
def test_bregman_divergence_gaussian():
    manifold = GaussianManifold(2)

    coord1 = Point(LAMBDA_COORDS, np.array([0, 0, 1, 0.5, 0.5, 2]))
    coord2 = Point(LAMBDA_COORDS, np.array([1, 2, 1, 0, 0, 0.5]))

    primal_div = BregmanDivergence(manifold, dcoords=DualCoords.THETA)
    dual_div = BregmanDivergence(manifold, dcoords=DualCoords.ETA)

    print(primal_div(coord1, coord2), dual_div(coord2, coord1))
    assert np.isclose(primal_div(coord1, coord2), dual_div(coord2, coord1))

